Quantum Codes from Neural Networks

We examine the usefulness of applying neural networks as a variational state ansatz for many-body quantum systems in the context of quantum information-processing tasks. In the neural network state ansatz, the complex amplitude function of a quantum state is computed by a neural network. The resulting multipartite entanglement structure captured by this ansatz has proven rich enough to describe the ground states and unitary dynamics of various physical systems of interest. In the present paper, we initiate the study of neural network states in quantum information-processing tasks. We demonstrate that neural network states are capable of efficiently representing quantum codes for quantum information transmission and quantum error correction, supplying further evidence for the usefulness of neural network states to describe multipartite entanglement. In particular, we show the following main results: a) Neural network states yield quantum codes with a high coherent information for two important quantum channels, the generalized amplitude damping channel and the dephrasure channel. These codes outperform all other known codes for these channels, and cannot be found using a direct parametrization of the quantum state. b) For the depolarizing channel, the neural network state ansatz reliably finds the best known codes given by repetition codes. c) Neural network states can be used to represent absolutely maximally entangled states, a special type of quantum error-correcting codes. In all three cases, the neural network state ansatz provides an efficient and versatile means as a variational parametrization of these highly entangled states.

==> anc/c++/LICENSE.md <==
Code Copyright
--------------
Copyright (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk.

Libraries
---------
Eigen: licensed under MPL2.
Pagmo: Copyright (c) 2018, the Pagmo development team. 
QPP: distributed under the MIT license.


==> anc/c++/README.md <==
Dependencies:

Clone branch 3.3 of eigen to eigen/, e.g. by using

    hg clone https://bitbucket.org/eigen/eigen/ packages/eigen
    cd packages/eigen
    hg update 3.3

Clone quantum++ to qpp

    git clone --depth 1 https://github.com/vsoftco/qpp.git

Extract boost 1.66 in `packages/boost/` or install headers globally.
Extract pagmo 2 to `packages/pagmo2/` or install headers globally; if extracting manually, use ccmake to configure use of external libraries (e.g. to share a boost or eigen library, if so wanted), then cmake, then make install with appropriate `CMAKE_INSTALL_PREFIX` which was set in ccmake (best to `packages/`). See https://esa.github.io/pagmo2/install.html.
nlopt can be used as well (otherwise disable appropriate library includes in CMakeLists); simply extract to packages/nlopt, and build with install prefix such that the result is in `packages/include` and `packages/lib`, i.e. by setting the prefix to the folder `packages/`.
For pagmo to not interleave prints from multiple threads, apply `pagmo.patch.1` to `io.hpp`.

To make a debug build,

    mkdir -p build/debug
    cd build/debug
    cmake ../.. -DCMAKE_BUILD_TYPE=Debug
    make

To speed up building and linking, use `-j4` on make and `gold` instead of `ld` as a linker.


==> anc/c++/benchmark.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

// code idea from https://stackoverflow.com/questions/2808398/easily-measure-elapsed-time

#include <chrono>
#include <utility>
template<typename TimeT = std::chrono::milliseconds>
struct measure
{
    template<typename F, typename ...Args>
    static typename TimeT::rep execution(F benchmarked_function, Args&&... arguments)
    {
        auto before = std::chrono::system_clock::now();
        benchmarked_function(std::forward<Args>(arguments)...);
        auto duration = std::chrono::duration_cast<TimeT>(std::chrono::system_clock::now() - before);
        return duration.count();
    }
};

==> anc/c++/ffstate.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "ffstate.h"

namespace {
    rvec dec2vec(unsigned int dec, size_t n)
    {
        rvec out(n);
        for (auto i = 0; i < n; i ++)
            out(n-i-1) = static_cast<double>( (dec>>i) & 0x01 );
        return out;
    }
}

FFState::FFState(const std::vector<Layer> &layers)
    : layers(layers), spins(layers[0].in)
{
    for (auto i = 0; i < layers.size()-1; i ++)
        assert(layers[i].out == layers[i+1].in);
    assert(layers.back().out == 1 || layers.back().out == 2);
}

scalar FFState::Weight(const rvec& in, const std::vector<double>& parameters) const
{
    size_t offset = 0;
    
    rvec current = in;
    for (const auto &l : layers) {
        current = l.Transform(current, parameters, offset);
        offset += l.ParameterCount();
    }

    // if last layer has size 1, only produce real params
    if (current.size() == 2)
        return exp(current(0) + J*current(1));
    return exp(current(0));
}

ket FFState::From(const std::vector<double> &parameters, const bool as_schmidt) const
{
    assert(parameters.size() == ParameterCount());
    ket out(ipow2(spins * (as_schmidt ? 2 : 1)));

    if (as_schmidt)
        out.setZero();

    for (auto i = 0; i < ipow2(spins); i ++)
        out(as_schmidt ? (ipow2(spins)*i + i) : i) = Weight(dec2vec(i, spins), parameters);

    return out.normalized();
}

size_t FFState::ParameterCount() const
{
    size_t count = 0;
    for (const auto &l : layers)
        count += l.ParameterCount();
    return count;
}

size_t FFState::Spins() const
{
    return layers[0].in;
}

==> anc/c++/ffstate.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "nn.h"

class FFState {
    private:
        const std::vector<Layer> layers;
        const size_t spins;

    public:
        FFState(const std::vector<Layer> &layers);

        scalar Weight(const rvec& in, const std::vector<double>& parameters) const;
        ket From(const std::vector<double>& parameters, const bool as_schmidt=false) const;

        size_t ParameterCount() const;
        size_t Spins() const;
};

==> anc/c++/ffstateproblem.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "ffstateproblem.h"
#include "ffstate.h"

#include <iostream>
#include "qpp/include/qpp.h"
FFStateCoherentInformationProblem::FFStateCoherentInformationProblem(const FFState& state, const double p, const bool as_schmidt)
    : channel_p(p),
    as_schmidt(as_schmidt),
    state(state),
    n_spins(state.Spins() * (as_schmidt ? 2 : 1)),
    n_sys(n_spins>>1),
    n_env(n_spins>>1),
    n_params(state.ParameterCount()),
    C(depolarizing_channel_and_env(p, n_sys, n_env))
{
    assert(n_spins % 2 == 0);
}

std::string FFStateCoherentInformationProblem::get_name() const
{
    return std::string("coherent information FFState problem") + (as_schmidt ? " (Schmidt)" : "");
}

dvec FFStateCoherentInformationProblem::fitness(const dvec& params) const
{
    dvec objective = {
        -coherent_information(C, ket2dm(state.From(params, as_schmidt)), {1}, { ipow2(n_sys), ipow2(n_env) })/n_sys
    };
    return objective;
}


std::pair<dvec, dvec> FFStateCoherentInformationProblem::get_bounds() const
{
    return { dvec(n_params, -5.), dvec(n_params, 5.) };
}


==> anc/c++/ffstateproblem.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "quantum.h"
#include "ffstate.h"

class FFStateCoherentInformationProblem
{
protected:
    const FFState& state;
    const bool as_schmidt;
    const size_t n_spins;
    const size_t n_sys;
    const size_t n_env;
    const size_t n_params;

    const double channel_p;
    const superoperator C;
public:
    // note that we need a default constructor for rvalue forwarding
    FFStateCoherentInformationProblem(const FFState& state=FFState({}), const double p=.25, const bool as_schmidt=false);
    std::string get_name() const;
    dvec fitness(const dvec& params) const;
    std::pair<dvec, dvec> get_bounds() const;
};


==> anc/c++/main.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "benchmark.h"
#include "quantum.h"
#include "utils.h"
#include "tests.h"

#include "rawstate.h"
#include "rawstateproblem.h"
#include "rbmstate.h"
#include "rbmstateproblem.h"
#include "ffstateproblem.h"

#include <complex>
#include <iostream>
#include <fstream>
#include <functional>

using std::cout;
using std::endl;
using std::flush;

//////////////////
// app code
#include <boost/program_options.hpp>

template<typename ostream_t>
int preset(const std::string& which, ostream_t&& out, const boost::program_options::variables_map& vm);

std::pair<bool, int> setup_command_line_args(int argc, char** argv, boost::program_options::variables_map& vm)
{
    try {
        using boost::program_options::value;
        boost::program_options::options_description desc{"Options"};
        desc.add_options()
            ("help,h", "This help")
            ("test", "Run a sequence of tests")
            ("model", value<std::string>()->default_value("FF"), "Which model to use. Has to be RBM or RBM-Schmidt, FF or FF-Schmidt, or RAW.")
            ("lalg", value<std::string>()->default_value("ccsaq"), "Local algorithm. Not checked for validity.")
            ("spins,s", value<size_t>()->default_value(6), "Number of spins to run the simulation on. Has to be even.")
            ("threads,t", value<size_t>()->default_value(2), "Number of threads")
            ("generations,g", value<size_t>()->default_value(50), "Number of generations per individual")
            ("population,n", value<size_t>()->default_value(10), "Size of population")
            ("error,e", value<double>()->default_value(1e-4), "Local optimization error threshold")
            ("maxeval,m", value<size_t>()->default_value(200), "Maximum number of local optimization steps")
            ("verbosity,v", value<size_t>()->default_value(1), "Output verbosity")
            ("precision", value<size_t>()->default_value(4), "Print precision for final state")
            ("threshold", value<double>()->default_value(0.0), "Print threshold for final state")
            ("probability,p", value<double>()->default_value(0.25), "Noise probability")
            ("file", value<std::string>(), "Write simulation output to file");

        store(parse_command_line(argc, argv, desc), vm);

        if (vm.count("help") > 0) {
            cout << desc << endl;
            return {true, 0};
        }

        if (vm.count("test") > 0) {
            tests();
            return {true, 0};
        }

        if (vm.count("file") > 0) {
            std::ofstream of;
            of.open(vm["file"].as<std::string>().c_str(), std::ios::out);
            if (!of) {
                cout << "output file cannot be opened for writing." << endl;
                return {true, 1};
            }
        }


        // sanitize
        auto model = vm["model"].as<std::string>();
        if (model != "RBM" && model != "RBM-Schmidt" && model != "FF" && model != "FF-Schmidt" && model != "RAW") {
            cout << "model needs to be RBM or RBM-Schmidt, FF or FF-Schmidt, or RAW" << endl;
            return {true, 1};
        }
        if (vm["spins"].as<size_t>() % 2 == 1) {
            cout << "spins needs to be even" << endl;
            return {true, 1};
        }
    } catch (const boost::program_options::error &e) {
        std::cerr << e.what() << endl;
        return {true, 1};
    }

    return {false, 0};
}


#include <pagmo/algorithms/pso.hpp>
#include <pagmo/algorithms/nlopt.hpp>
#include <pagmo/archipelago.hpp>

using ParamsToKetF = std::function<ket(const dvec&)>;
void print_population_statistics(std::ostream& out, ParamsToKetF params_to_ket, const pagmo::population& pop, const size_t spins, const double precision, const size_t threshold)
{
    auto champion_params = pop.champion_x();
    auto best_value = -pop.champion_f()[0];
    const pagmo::problem& problem = pop.get_problem();
    auto n_fevals = problem.get_fevals(),
         n_gevals = problem.get_gevals();

    auto state = params_to_ket(champion_params);
    out << "best CI = " << best_value << " found using " << n_fevals << " f-evals/" << n_gevals << " g-evals\n";
    out << "|psi> = \n";
    out << pretty_print(state, spins, threshold, precision);
    out << endl;
}

template<typename global_algorithm = pagmo::pso>
void run(pagmo::problem& problem,
         ParamsToKetF params_to_ket,
         const size_t SPINS,
         const double P,
         const size_t GENERATIONS,
         const size_t THREADS,
         const size_t POPULATION,
         const size_t VERBOSITY,
         const double ERROR_THRESHOLD,
         const double EVAL_THRESHOLD,
         const size_t OUT_PRECISION,
         const double OUT_THRESHOLD,
         const std::string& local_algorithm_name = "ccsaq",
         std::ostream& out = std::cout)
{
    using std::cout;

    cout << problem << "\n\n";

    ///////////////////////////////////////
    // global optimization
    cout << "\e[1;31m" << "GLOBAL OPTIMIZATION"  << "\e[0m" << endl;

    pagmo::algorithm global_solver{global_algorithm(GENERATIONS, 0.8, 1.49, 1.49, 1u)}; // number of generation
    global_solver.set_verbosity(VERBOSITY);
    pagmo::archipelago archipelago{THREADS, global_solver, problem, POPULATION}; // threads and population size

    pagmo::print(archipelago, "\n");
    cout << measure<std::chrono::milliseconds>::execution( [&]() {
            archipelago.evolve(1);
            archipelago.wait();

            cout << "optimization took ";
        }) << " ms" << endl;
    pagmo::print(archipelago, "\n");

    for (const auto &isl : archipelago) {
        // local optimization of best candidate
        cout << "\n\e[1;31m" << "CANDIDATE FROM GLOBAL OPTIMIZATION"  << "\e[0m\n";

        auto pop = isl.get_population();
        print_population_statistics(out, params_to_ket, pop, SPINS, OUT_PRECISION, OUT_THRESHOLD);
    }
    cout << endl << endl << std::flush;

    ///////////////////////////////////////
    // local optimization
    std::cout << "\n\e[1;31m" << "LOCAL OPTIMIZATION"  << "\e[0m\n";

    auto local_algorithm = pagmo::nlopt(local_algorithm_name);
    local_algorithm.set_xtol_abs(0.); // disable stopping criterion
    local_algorithm.set_xtol_rel(0.); // disable stopping criterion
    local_algorithm.set_selection("best");
    local_algorithm.set_replacement("worst");
    local_algorithm.set_ftol_abs(ERROR_THRESHOLD);
    local_algorithm.set_maxeval(EVAL_THRESHOLD);
    pagmo::algorithm local_solver{local_algorithm};
    local_solver.set_verbosity(VERBOSITY);

    for (auto &isl : archipelago)
        isl.set_algorithm(local_solver);
    pagmo::print(archipelago, "\n");

    cout << measure<std::chrono::milliseconds>::execution( [&]() {
        archipelago.evolve(1);
        archipelago.wait();

        cout << "optimization took ";
    }) << " ms" << endl;
    pagmo::print(archipelago, "\n");

    for (const auto &isl : archipelago) {
        // local optimization of best candidate
        std::cout << "\n\e[1;31m" << "CANDIDATE FROM LOCAL OPTIMIZATION"  << "\e[0m\n";

        auto pop = isl.get_population();
        print_population_statistics(out, params_to_ket, pop, SPINS, OUT_PRECISION, OUT_THRESHOLD);
    }
    cout << "\n\n" << std::flush;
}

int main(int argc, char** argv)
{
    boost::program_options::variables_map options;
    bool quit;
    int code;
    std::tie(quit, code) = setup_command_line_args(argc, argv, options);
    if (quit)
        return code;

    const std::string MODEL = options["model"].as<std::string>();
    const size_t SPINS = options["spins"].as<size_t>();
    const double P = options["probability"].as<double>();
    const size_t GENERATIONS = options["generations"].as<size_t>();
    const size_t THREADS = options["threads"].as<size_t>();
    const size_t POPULATION = options["population"].as<size_t>();
    const size_t VERBOSITY = options["verbosity"].as<size_t>();
    const double ERROR_THRESHOLD = options["error"].as<double>();
    const double EVAL_THRESHOLD = options["maxeval"].as<size_t>();
    const size_t OUT_PRECISION = options["precision"].as<size_t>();
    const double OUT_THRESHOLD = options["threshold"].as<double>();
    const std::string LALG = options["lalg"].as<std::string>();

    const bool SCHMIDT = MODEL == "FF-Schmidt" || MODEL == "RBM-Schmidt";
    const size_t nn_spins = SCHMIDT ? (SPINS>>1) : SPINS;

    // construct problem
    FFState state({
        Layer(nn_spins, nn_spins, Cos),
        Layer(nn_spins, nn_spins, ReLU),
        Layer(nn_spins, nn_spins, ReLU),
        Layer(nn_spins, SCHMIDT ? 1 : 2, Identity)
    });
    pagmo::problem problem =
        (MODEL == "RBM" || MODEL == "RBM-Schmidt") ?
        pagmo::problem{RBMStateCoherentInformationProblem(nn_spins, P, SCHMIDT)} :
        MODEL == "RAW" ?
        pagmo::problem{RawStateCoherentInformationProblem(SPINS, P)} :
        pagmo::problem{FFStateCoherentInformationProblem(state, P, SCHMIDT)};

    // construct pretty print callback
    ParamsToKetF params_to_ket;
    if (MODEL == "RAW")
        params_to_ket = [](const dvec& params) { return RawState::From(params); };
    if (MODEL == "RBM" || MODEL == "RBM-Schmidt")
        params_to_ket = [&](const dvec& params) { return RBMState::From(params, SCHMIDT, 3*nn_spins); };
    if (MODEL == "FF" || MODEL == "FF-Schmidt")
        params_to_ket = [&](const dvec& params) { return state.From(params, SCHMIDT); };

    // run problem
    std::ostream* out = &std::cout;
    std::ofstream fout;
    if (options.count("file") > 0) {
        fout.open(options["file"].as<std::string>().c_str(), std::ios::out);
        out = &fout;
    }

    run(problem, params_to_ket, SPINS, P, GENERATIONS, THREADS, POPULATION, VERBOSITY, ERROR_THRESHOLD, EVAL_THRESHOLD, OUT_PRECISION, OUT_THRESHOLD, LALG, *out);

    return 0;
}

==> anc/c++/nn.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "nn.h"

Layer::Layer(const size_t in, const size_t out, ActivationFunction f)
    : in(in), out(out), f(f)
{}

size_t Layer::ParameterCount() const
{
    // in*out for matrix, out for bias
    return in*out + out;
}

rvec Layer::Transform(const rvec& a, const std::vector<double>& parameters, const size_t offset) const
{
    assert(parameters.size()-offset >= ParameterCount());

    // map data to some vectors without copying
    Eigen::Map<const rmat> W(parameters.data() + offset, out, in);
    Eigen::Map<const rmat> b(parameters.data() + offset + in*out, out, 1);

    return (W*a + b).unaryExpr(f);
}

==> anc/c++/nn.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "quantum.h"

using ActivationFunction = double (*)(const double&);

struct Layer {
    const size_t in, out;
    const ActivationFunction f;

    Layer(const size_t in, const size_t out, const ActivationFunction f);

    size_t ParameterCount() const;
    rvec Transform(const rvec& a, const std::vector<double>& parameters, const size_t offset) const;
};

==> anc/c++/quantum.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "quantum.h"
#include "utils.h"

#include "qpp/include/qpp.h"
#include <unsupported/Eigen/KroneckerProduct>

#include <iostream>

const cmat ID = qpp::gt.Id<cmat>(2);
const cmat SX = qpp::gt.X;
const cmat SY = qpp::gt.Y;
const cmat SZ = qpp::gt.Z;

const ket Ket0 = qpp::st.z0;
const ket Ket1 = qpp::st.z1;
const ket KetP = qpp::st.x0;
const ket KetM = qpp::st.x1;

const cmat Rho0 = ket2dm(Ket0);
const cmat Rho1 = ket2dm(Ket1);
const cmat RhoP = ket2dm(KetP);
const cmat RhoM = ket2dm(KetM);

const scalar J = scalar(0., 1.);

using Eigen::kroneckerProduct;


// density matrix for ket
cmat ket2dm(const ket& psi)
{
    return kroneckerProduct(psi, psi.adjoint());
}


// depolarizing channel as a list of Kraus matrices
channel qubit_depolarizing_channel(const double p)
{
    return {
        std::sqrt(1.-p*3./4.) * ID.sparseView(),
        std::sqrt(p*3./4./3.) * SX.sparseView(),
        std::sqrt(p*3./4./3.) * SY.sparseView(),
        std::sqrt(p*3./4./3.) * SZ.sparseView()
    };
}

// identity channel
channel identity_channel(size_t n)
{
    return { qpp::gt.Id<cmat>(ipow2(n)).sparseView() };
}
channel identity_channel(const channel& other)
{
    return identity_channel(ilog2(other[0].rows()));
}

// tensor product for Krauss representation of channel
channel tensor(const channel& A, const channel& B)
{
    channel out;
    out.reserve(A.size() * B.size());

    for (auto& a : A)
        for (auto& b : B)
            out.emplace_back( kroneckerProduct<smat, smat>(a, b) );

    return out;
}

// tensor power for Krauss representation of channel
channel tensor(const channel& C, const size_t power)
{
    channel out = C;

    for (auto i = 0; i < power-1; i ++)
        out = tensor(out, C);

    return out;
}

// kraus to superoperator
superoperator kraus2super(const channel& C)
{
    const auto d = C[0].rows();
    superoperator out(d*d, d*d);

    for (const auto& c : C) {
        const auto&& ctc = kroneckerProduct(c.conjugate(), c).eval();
        out += ctc;
    }

    out.makeCompressed();
    return out;
}

// qpp::apply with kraus operators is slow, so we use superoperators
cmat apply_super(const superoperator& C, const cmat& rho)
{
    assert(rho.rows() == rho.cols());

    auto d = rho.cols();
    cmat out(d, d);

    Eigen::Map<const ket> vin(rho.transpose().data(), d*d, 1);
    Eigen::Map<ket> vout(out.transpose().data(), d*d, 1);
    vout = C*vin;

    return out;
}

// singular or eigenvalues
rvec svals(const cmat& A) {
    return Eigen::SelfAdjointEigenSolver<cmat>(A, Eigen::EigenvaluesOnly).eigenvalues();
}

// matrix logarithm, assumes self-adjoint PSD matrix
cmat mlog(const cmat& A) {
    auto decomp = Eigen::SelfAdjointEigenSolver<cmat>(A, Eigen::ComputeEigenvectors);
    auto evals = decomp.eigenvalues().real();
    assert(evals.minCoeff() > 0.);

    auto V = decomp.eigenvectors();
    assert(V.isUnitary());
    assert(A.isApprox(V * evals.asDiagonal() * V.adjoint(), 1e-12));

    auto D = evals.array().unaryExpr<double(*)(double)>(&std::log2).matrix().asDiagonal();

    return V * D * V.adjoint();
}

// von Neumann entropy
double entropy(const cmat& A) {
    auto ev = svals(A); // get the singular values

    double result = 0;
    for (auto i = 0; i < ev.rows(); ++i)
        if (ev(i) > 0.) // not identically zero
            result -= ev(i) * std::log2(ev(i));

    return result;
}

// derivative of von Neumann entropy
// since the matrix log is the most costly operation,
// pass a series of derivative vectors in so that we can reuse it
dvec entropy_D(const cmat& A, const std::vector<cmat>& Ds) {
    dvec out(Ds.size());
    auto L = mlog(A);
    for (auto i = 0; i < Ds.size(); i ++)
        out[i] = -(Ds[i] * L).trace().real();

    return out;
}

// conditional entropy
double conditional_entropy(const cmat& rho_AB, const ivec& B, const ivec& dims)
{
    const auto rho_B = qpp::ptrace(rho_AB, B, dims);
    return entropy(rho_AB) - entropy(rho_B);
}

// coherent information, superoperator version, explicit dimensions
double coherent_information(const superoperator& C, const cmat& rho, const ivec& B, const ivec& dims)
{
    return -conditional_entropy(apply_super(C, rho), B, dims);
}

// coherent information, superoperator version
double coherent_information(const superoperator& C, const cmat& rho, const size_t sys, const size_t env)
{
    return coherent_information(C, rho, {1}, {ipow2(sys), ipow2(env)});
}

// conditional entropy derivative
dvec conditional_entropy_D(const cmat& rho_AB, const std::vector<cmat>& sigma_ABs, const ivec& B, const ivec& dims)
{
    const auto d = sigma_ABs.size();

    const auto rho_B = qpp::ptrace(rho_AB, B, dims);
    std::vector<cmat> sigma_Bs(d);
    for (auto i = 0; i < d; i ++)
        sigma_Bs[i].noalias() = qpp::ptrace(sigma_ABs[i], B, dims);

    dvec S_AB = entropy_D(rho_AB, sigma_ABs), S_B = entropy_D(rho_B, sigma_Bs);
    dvec out(d);
    for (auto i = 0; i < d; i ++)
        out[i] = S_AB[i] - S_B[i];
    return out;
}

// coherent information derivative, superoperator version, explicit dimensions
dvec coherent_information_D(const superoperator& C, const cmat& rho, const std::vector<cmat>& sigmas, const ivec& B, const ivec& dims)
{
    const auto d = sigmas.size();

    std::vector<cmat> sigmas_prime(d);
    for (auto i = 0; i < d; i ++)
        sigmas_prime[i].noalias() = apply_super(C, sigmas[i]);

    dvec S = conditional_entropy_D(apply_super(C, rho), sigmas_prime, B, dims);
    std::transform(S.begin(), S.end(), S.begin(), std::negate<double>());
    return S;
}

// coherent information derivative, superoperator version
dvec coherent_information_D(const superoperator& C, const cmat& rho, const std::vector<cmat>& sigmas, const size_t sys, const size_t env)
{
    return coherent_information_D(C, rho, sigmas, {1}, {ipow2(sys), ipow2(env)});
}

// coherent information of channel
double coherent_information(const superoperator& C, const size_t rounds, const size_t sys, const size_t env)
{
    auto ci = 0.;
    for (auto i = 0; i < rounds; i ++)
        ci += coherent_information(C, ket2dm(qpp::randket(ipow2(sys+env))), sys, env);
    return ci/rounds;
}

// coherent information, channel version
double coherent_information(const channel& C, const cmat& rho, const size_t sys)
{
    const size_t spins = ilog2(rho.rows());
    assert(sys >= 1 && sys < spins);
    cmat copy = rho;

    // densify channel
    std::vector<cmat> C_dense;
    C_dense.reserve(C.size());
    for (const auto& k : C)
        C_dense.emplace_back(k);

    // apply krauss operators successively
    std::vector<size_t> dims(spins, 2);
    for (size_t i = 0; i < sys; i ++)
        copy = qpp::apply(copy, C_dense, {i}, dims);

    return -conditional_entropy(copy, {1}, {ipow2(sys), ipow2(spins-sys)}); 
}

// repetition encode a state
ket repetition_encode(const ket& psi, const size_t n)
{
    auto d = psi.rows();
    ket out = qpp::mket( ivec(n, 0) ) * psi(0);
    for (auto i = 1; i < d; i ++)
        out.noalias() += qpp::mket( ivec(n, i) ) * psi(i);
    return out;
}

// display state
#include <bitset>
#include <limits>
std::string pretty_print(const ket& psi, const size_t spins, const double threshold, const size_t precision)
{
    using std::abs;

    std::ostringstream out;

    // less than 100 colums width
    size_t width = 80u - 2*precision - spins;

    double max = psi.redux([](const auto& a, const auto& b){ return abs(a) > abs(b) ? abs(a) : abs(b); }).real();
    if (max == 0.)
        return "";
    
    out.precision(precision);
    out << std::scientific;
    constexpr size_t max_len = std::numeric_limits<size_t>::digits;
    for (auto i = 0; i < psi.rows(); i ++) {
        const scalar& v = psi(i);

        double bar_length = abs(v) * static_cast<double>(width);
        if (bar_length < threshold) continue;
        bar_length /= max;

        out
            << std::bitset<max_len>(i).to_string().substr( max_len-spins, spins )
            << ": " << std::setw(precision+7) << std::setfill(' ') << v.real() << "+"
                    << std::setw(precision+7) << std::setfill(' ') << v.imag() << "i |";
        while (true) {
            out << "█";
            bar_length -= 1.;
            if (bar_length < 1.)
                break;
        }
        out << "\n";
    }

    return out.str();
}

superoperator depolarizing_channel_and_env(const double p, const size_t copies, const size_t env, const size_t optimize_after)
{
    assert(copies >= 1 && env >= 1);

    size_t spins = copies + env;
    const channel C_single = qubit_depolarizing_channel(p);

    // we sparsify the matrix after each multiplication to save memory and speed up further usage
    const auto keeper = [] (auto _, auto __, const scalar& val) { return abs(val) > 0.; };

    superoperator C = kraus2super(tensor(C_single, identity_channel(spins - 1)));
    for (size_t i = 1; i < copies; i ++) {
        C = C * kraus2super(tensor(tensor(identity_channel(i), C_single), identity_channel(spins - 1 - i)));
        if (spins > optimize_after) // save memory on the fly
            C.prune(keeper);
    }

    C.prune(keeper);
    return C;
}



==> anc/c++/quantum.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "utils.h"

#include <Eigen/Dense>
#include <Eigen/Sparse>
#include "qpp/include/types.h"


using qpp::cmat;
using qpp::ket;
using qpp::bra;

using scalar = std::complex<double>;
using smat = Eigen::SparseMatrix<scalar>;
using channel = std::vector<smat>;
using superoperator = smat;

using rvec = qpp::dyn_col_vect<double>;
using ivec = std::vector<qpp::idx>;
using rmat = qpp::dyn_mat<double>;
using dvec = std::vector<double>;

// constants
extern const cmat ID, SX, SY, SZ;
extern const ket Ket0, Ket1, KetP, KetM;
extern const cmat Rho0, Rho1, RhoP, RhoM;
extern const scalar J;

// forward-declarations
cmat ket2dm(const qpp::ket& psi);
channel qubit_depolarizing_channel(const double p);
channel identity_channel(size_t n = 2);
channel identity_channel(const channel& other);
channel tensor(const channel& A, const channel& B);
channel tensor(const channel& C, const size_t power);
superoperator kraus2super(const channel& C);
cmat apply_super(const superoperator& C, const cmat& rho);
rvec svals(const cmat& A);

double entropy(const cmat& A);
dvec entropy_D(const cmat& A, const std::vector<cmat>& Ds);
double conditional_entropy(const cmat& rho_AB, const ivec& B, const ivec& dims);
dvec conditional_entropy_D(const cmat& rho_AB, const std::vector<cmat>& sigma_ABs, const ivec& B, const ivec& dims);
double coherent_information(const superoperator& C, const cmat& rho, const ivec& B, const ivec& dims);
double coherent_information(const superoperator& C, const cmat& rho, const size_t sys, const size_t env);
dvec coherent_information_D(const superoperator& C, const cmat& rho, const std::vector<cmat>& sigmas, const ivec& B, const ivec& dims);
dvec coherent_information_D(const superoperator& C, const cmat& rho, const std::vector<cmat>& sigmas, const size_t sys, const size_t env);

double coherent_information(const superoperator& C, const size_t rounds, const size_t sys, const size_t env);
double coherent_information(const channel& C, const cmat& rho, const size_t sys);
ket repetition_encode(const ket& psi, const size_t n);
std::string pretty_print(const ket& psi, const size_t spins, const double threshold = .01, const size_t precision = 6);
superoperator depolarizing_channel_and_env(const double p, const size_t copies, const size_t env, const size_t optimize_after = 7);

==> anc/c++/rawstate.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "rawstate.h"

#include "quantum.h"

RawState::RawState() = default;

ket RawState::From(const std::vector<double>& parameters)
{
    assert(parameters.size() % 2 == 0);

    auto d = parameters.size() / 2;
    std::vector<scalar> complex_parameters(d);
    for (auto i = 0; i < d; i ++)
        complex_parameters[i] = parameters[2*i] + J*parameters[2*i + 1];

    Eigen::Map<const ket> state(complex_parameters.data(), d, 1);
    return state.normalized();
}

ket RawState::DFrom(const size_t i, const size_t spins)
{
    const size_t p_count = ParameterCount(spins);
    assert(i < p_count);
    const size_t d = p_count / 2;
    std::vector<scalar> complex_parameters(d, 0.);
    if (i % 2 == 0)
        complex_parameters[i / 2] = 1. + J*0.;
    else
        complex_parameters[i / 2] = 0. + J*1.;

    Eigen::Map<const ket> state(complex_parameters.data(), d, 1);
    return state.normalized();
}

size_t RawState::ParameterCount(const size_t spins)
{
    // one complex vector of 2^spins entries
    return 2 * ipow2(spins);
}

==> anc/c++/rawstate.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "quantum.h"

class RawState
{
    private:
        RawState();

    public:
        static ket From(const std::vector<double>& parameters);
        static ket DFrom(const size_t i, const size_t spins);
        static size_t ParameterCount(const size_t spins);
};

==> anc/c++/rawstateproblem.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "rawstateproblem.h"
#include "rawstate.h"

#include <iostream>
#include "qpp/include/qpp.h"
RawStateCoherentInformationProblem::RawStateCoherentInformationProblem(const size_t spins, const double p)
    : channel_p(p),
    n_spins(spins),
    n_sys(spins>>1),
    n_env(spins>>1),
    n_params(RawState::ParameterCount(spins)), 
    C(depolarizing_channel_and_env(p, n_sys, n_env))
{
    assert(spins % 2 == 0);
}

std::string RawStateCoherentInformationProblem::get_name() const
{
    return "coherent information raw state problem";
}

dvec RawStateCoherentInformationProblem::fitness(const dvec& params) const
{
    auto state = RawState::From(params);
    // pagmo minimizes by default
    dvec objective = {
        -coherent_information(C, ket2dm(state), n_sys, n_env)/n_sys
    };
    return objective;
}

dvec RawStateCoherentInformationProblem::gradient(const dvec& params) const
{
    // analytical gradient
    auto state = RawState::From(params);
    std::vector<cmat> sigmas(n_params);
    for (auto i = 0; i < n_params; i ++) {
        auto der = RawState::DFrom(i, n_spins);
        // derivative of |x><x| is |x'><x| + |x><x'|
        sigmas[i].noalias() = der * state.adjoint() + state * der.adjoint();
    }

    dvec objective = coherent_information_D(C, ket2dm(state), sigmas, n_sys, n_env);
    // flip gradient since pagmo minimizes
    for (auto i = 0; i < n_params; i ++) {
        objective[i] /= n_sys;
        objective[i] *= -1.;
    }
    return objective;
}


std::pair<dvec, dvec> RawStateCoherentInformationProblem::get_bounds() const
{
    return { dvec(n_params, -1.), dvec(n_params, 1.) };
}


==> anc/c++/rawstateproblem.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "quantum.h"

class RawStateCoherentInformationProblem
{
protected:
    const size_t n_spins;
    const size_t n_sys;
    const size_t n_env;
    const size_t n_params;

    const double channel_p;
    const superoperator C;
public:
    // note that we need a default constructor for rvalue forwarding
    RawStateCoherentInformationProblem(const size_t spins=2, const double p=.25);
    std::string get_name() const;
    dvec fitness(const dvec& params) const;
    dvec gradient(const dvec& params) const;
    std::pair<dvec, dvec> get_bounds() const;
};


==> anc/c++/rbmstate.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "rbmstate.h"

#include "quantum.h"

namespace {
    rvec dec2vec(unsigned int dec, size_t n)
    {
        rvec out(n);
        for (auto i = 0; i < n; i ++)
            out(n-i-1) = static_cast<double>( (dec>>i) & 0x01 );
        return out;
    }
}

RBMState::RBMState() = default;

ket RBMState::From(const ket& a, const ket& b, const cmat& W, const bool as_schmidt)
{
    assert(W.size() == a.size()*b.size());
    const size_t spins = a.size();

    ket out(ipow2(spins * (as_schmidt ? 2 : 1)));

    if (as_schmidt)
        out.setZero();

    for (auto i = 0; i < ipow2(spins); i ++)
        out(as_schmidt ? (ipow2(spins)*i + i) : i) = Weight(dec2vec(i, spins), a, b, W);

    return out.normalized();
}

ket RBMState::From(const std::vector<double>& parameters, const bool as_schmidt, const size_t hidden_layer_width)
{
    // get complex values from real parameters
    // for Schmidt ansatz all those parameters are real
    auto n_params = parameters.size() / (as_schmidt ? 1 : 2);
    std::vector<scalar> complex_parameters(n_params);
    if (as_schmidt)
        for (auto i = 0; i < n_params; i ++)
            complex_parameters[i] = parameters[i] + J*0.;
    else
        for (auto i = 0; i < n_params; i ++)
            complex_parameters[i] = parameters[2*i] + J*parameters[2*i + 1];

    size_t D, Dh;
    if (hidden_layer_width == 0) { // hidden layer same width
        // size of vector a; since D = d_a = d_b and d_W = d_a*d_a, solve for D
        D = Dh = isqrt(1 + n_params) - 1;
    } else {
        Dh = hidden_layer_width;
        D = (n_params - Dh) / (1 + Dh);
    }
    assert(D >= 1 && Dh >= 1 && (n_params == D + Dh + D*Dh));

    // map data to some vectors without copying
    Eigen::Map<const ket> view(complex_parameters.data(), n_params, 1);
    auto a = view.block(0, 0, D, 1);
    auto b = view.block(D, 0, Dh, 1);
    auto W = Eigen::Map<const cmat>(complex_parameters.data()+D+Dh, Dh, D);


    return From(a, b, W, as_schmidt);
}

size_t RBMState::ParameterCount(const size_t spins, const bool as_schmidt, const size_t hidden_layer_width)
{
    const size_t Dh = hidden_layer_width > 0 ? hidden_layer_width : spins;
    // 2 complex vectors, 1 complex matrix 
    return (spins + Dh + spins*Dh) * (as_schmidt ? 1 : 2);
}

scalar RBMState::Weight(const ket& in, const ket& a, const ket& b, const cmat& W)
{
    scalar F = 1.;
    ket prod = W * in;
    assert(prod.size() == b.size());
    for (auto i = 0; i < b.size(); i ++)
        F *= 2.*cosh(b(i) + prod(i));
    return exp(static_cast<scalar>(in.dot(a))) * F;
}

==> anc/c++/rbmstate.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "quantum.h"

class RBMState
{
    private:
        RBMState();

    public:
        static ket From(const ket& a, const ket& b, const cmat& W, const bool as_schmidt);
        static ket From(const std::vector<double>& parameters, const bool as_schmidt, const size_t hidden_layer_width);

        static size_t ParameterCount(const size_t spins, const bool as_schmidt, const size_t hidden_layer_width);

    protected:
        static scalar Weight(const ket& in, const ket& a, const ket& b, const cmat& W);
        // converts the number, e.g. 5, to a state {0, 1, 0, 1} of length n
        static ket dec2ket(unsigned int dec, size_t n);
};

==> anc/c++/rbmstateproblem.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "rbmstateproblem.h"
#include "rbmstate.h"

#include <iostream>
#include "qpp/include/qpp.h"
RBMStateCoherentInformationProblem::RBMStateCoherentInformationProblem(const size_t spins, const double p, const bool as_schmidt)
    : as_schmidt(as_schmidt),
    channel_p(p),
    n_spins(spins),
    total_spins(spins * (as_schmidt ? 2 : 1)),
    n_sys(total_spins>>1),
    n_env(total_spins>>1),
    n_params(RBMState::ParameterCount(n_spins, as_schmidt, (as_schmidt ? 3 : 1.5)*n_spins)),
    C(depolarizing_channel_and_env(p, n_sys, n_env))
{
    assert(total_spins % 2 == 0);
}

std::string RBMStateCoherentInformationProblem::get_name() const
{
    return std::string("coherent information RBMState problem") + (as_schmidt ? " (Schmidt)" : "");
}

dvec RBMStateCoherentInformationProblem::fitness(const dvec& params) const
{
    auto state = RBMState::From(params, as_schmidt, (as_schmidt ? 3 : 1.5)*n_spins);
    // pagmo minimizes by default
    dvec objective = {
        -coherent_information(C, ket2dm(state), {1}, { ipow2(n_sys), ipow2(n_env) })/n_sys
    };
    return objective;
}

std::pair<dvec, dvec> RBMStateCoherentInformationProblem::get_bounds() const
{
    return { dvec(n_params, -10.), dvec(n_params, 10.) };
}


==> anc/c++/rbmstateproblem.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "quantum.h"

class RBMStateCoherentInformationProblem
{
protected:
    const bool as_schmidt;
    const size_t total_spins;
    const size_t n_spins;
    const size_t n_sys;
    const size_t n_env;
    const size_t n_params;

    const double channel_p;
    const superoperator C;
public:
    // note that we need a default constructor for rvalue forwarding
    RBMStateCoherentInformationProblem(const size_t spins=2, const double p=.25, const bool as_schmidt=false);
    std::string get_name() const;
    dvec fitness(const dvec& params) const;
    std::pair<dvec, dvec> get_bounds() const;
};


==> anc/c++/tests.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "tests.h"
#include "benchmark.h"
#include "quantum.h"
#include "rbmstate.h"
#include "ffstate.h"

#include "qpp/include/qpp.h"
#include <unsupported/Eigen/KroneckerProduct>

using Eigen::kroneckerProduct;

#include <iostream>
void tests()
{
    using std::cout;
    using std::endl;
    using qpp::disp;

    std::ios::fmtflags old_flags( cout.flags() );

    // a list of test cases
    cout << "depolarizing channel with p = .1" << endl;
    cout << disp( cmat(kraus2super(qubit_depolarizing_channel(.1))) ) << endl << endl;

    auto C1 = kraus2super(tensor(qubit_depolarizing_channel(.1), 2));
    cout << "depolarizing channel with p = .1, 2 copies" << endl;
    cout << disp(cmat(C1)) << endl << endl;

    cout << "apply 2 qubit depolarizing channel with p = .1 to |01>" << endl;
    cout << disp( apply_super(C1, ket2dm(kroneckerProduct(Ket0, Ket1))) ) << endl << endl;

    auto C2 = kraus2super(tensor(qubit_depolarizing_channel(.99), identity_channel(1)));
    cout << "apply qubit depolarizing channel with p = .99 to first subsystem of |0><0| x |-><-|" << endl;
    cout << disp( apply_super(C2, ket2dm(kroneckerProduct(Ket0, KetM))) ) << endl << endl;

    cout << "conditional entropy with base 2 of |0><0| x 1" << endl;
    cout << conditional_entropy(qpp::kron(Rho0, ID), {1}, {2, 2}) << endl << endl;

    cout << "coherent information for two copies of qubit depolarizing channel over 1000 random states" << endl;
    cout << std::fixed << std::setprecision(3);
    for (double p = .2; p < .3; p += .005) {
        auto C = depolarizing_channel_and_env(p, 2, 2);
        cout << measure<std::chrono::microseconds>::execution( [&C, p]() {
                cout << "p=" << p << ":\t" << coherent_information(C, 1000, 2, 2)/2 << " [time ";
                })/100 << "µs/call]" << endl;
    }
    cout << endl;

    cout << "coherent information for 100 random states, 3 channel uses" << endl;
    for (double p = .25; p < .26; p += .001) {
        auto C = depolarizing_channel_and_env(p, 3, 3);
        cout << measure<std::chrono::microseconds>::execution( [&C, p]() {
                cout << "p=" << p << ":\t" << coherent_information(C, 100, 3, 3)/3 << " [time ";
                })/100 << "µs/call]" << endl;
    }
    cout << endl;

    cout << "coherent information for repetition code (Krauss channel application)" << "\np";
    for (size_t n = 1; n <= 7; n ++)
        cout << "\t\tn=" << n;
    cout << "\n";
    for (double p = .25; p < .255; p += 0.00001) {
        auto C = qubit_depolarizing_channel(p);

        cout << std::setprecision(5) << std::fixed << std::noshowpos  << p << "\t";
        cout << std::setprecision(4) << std::scientific << std::showpos;
        for (size_t n = 1; n <= 7; n ++) {
            auto rho = ket2dm(repetition_encode(KetP, n+1));
            cout << "\t" << coherent_information(C, rho, n)/n;
        }
        cout << "\n" << std::flush;
    }
    cout << "\n";
    cout.flags(old_flags);

    auto CC = kraus2super(tensor(identity_channel(3), tensor(qubit_depolarizing_channel(.1), 3)));
    cout << "superoperator of size " << CC.rows() << "x" << CC.cols() << endl;

    // rbm state
    ket a(2), b(2);
    a << 2.*J, .3;
    b << 5., -1.*J+.2;
    cmat W(2, 2);
    W << 3., 2., 1., 0.;

    cout << "RBM State s with a=" << endl;
    cout << disp(a) << endl << "b=" << endl << disp(b) << endl << "W=" << endl << disp(W) << endl;
    cout << "s (Schmidt) =" << endl << disp(RBMState::From(a, b, W, true).normalized()) << endl << endl;

    // ffstate
    cout << "ffstate with 2->3 (ReLU)->2 (ReLU)" << endl;
    FFState state({
        Layer{2, 3, ReLU},
        Layer{3, 2, ReLU}
    });

    cout << "parameter count=" << state.ParameterCount() << endl;
    auto params = {.1, .3, .4, -.2, -.1, 1., .2, 10., 9., 8., .7, -.6, .5, .4, -.3, 2., 1.};
    cout << "s=" << disp(state.From(params)) << endl << endl;
    cout << "s (Schmidt)=" << disp(state.From(params, true)) << endl << endl;

}

==> anc/c++/tests.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

void tests();

==> anc/c++/utils.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include <stddef.h>
#include <cmath>
#include <vector>
//
// power of 2
inline size_t ipow2(size_t n)
{
    return 1<<n;
}

// log of 2
inline size_t ilog2(size_t d)
{
    return std::ilogb(d);
}

// integer sqrt
inline size_t isqrt(size_t d)
{
    return static_cast<size_t>(std::round(std::sqrt(d)));
}

inline double ReLU(const double& x)
{
    return (x > 0.) ? x : 0.;
}

inline double Identity(const double& x)
{
    return x;
}

inline double Tanh(const double& x)
{
    return std::tanh(x);
}

inline double Cos(const double& x)
{
    return std::cos(x);
}

==> anc/matlab/README.md <==
MATLAB code used to derive the results of the paper 'Quantum codes from neural networks' by Johannes Bausch and Felix Leditzky.

Contents:

ame/
	ame.m (main file)
	compute_mws_FF.m
	compute_mws_RBM.m
	get_state_FF.m
	get_state_FF_polar.m
	get_state_RBM.m
	Qm.m

channels/
	applychan_part.m
	build_dephrasure.m
	build_depol_tensor.m
	compute_ci_dephrasure.m
	compute_ci_depol.m
	dephrasure_codes.m (main file)
	depol_chan.m
	depol_codes.m (main file)
	depol_raw.m (main file)
	get_state_FF.m
	get_state_FF_polar.m
	get_state_raw.m
	get_state_RBM.m

Packages required to run the code:

-) MATLAB Global Optimization Toolbox (https://www.mathworks.com/)
-) Toby Cubitt's quantinf package (http://www.dr-qubit.org/matlab.html)
-) Nathaniel Johnston's QETLAB package (http://www.qetlab.com/Main_Page)

All MATLAB code written by Felix Leditzky, 2017-2018 (felix.leditzky -at- jila.colorado.edu).


==> anc/matlab/ame/Qm.m <==
function res = Qm(psi,set,d,n)
% Written by Felix Leditzky, 2017-2018.

diff_set = setdiff(1:n,set');
R = TrX(psi,diff_set,d*ones(1,n));
res = real(trace(R*R));
end

==> anc/matlab/ame/ame.m <==
function ame(varargin)
% Searches for absolutely maximally entangled states AME(n,d) by maximizing
% the average linear entropy Q_m for m = floor(n/2) using the ABC
% algorithm, followed by pattern search and a final gradient search. The
% ansatz for the state is a neural network state with either
% Cartesian/polar feed-forward (FF) or restricted Boltzmann machine (RBM)
% architecture. The script can be called in the form
% 'ame('var_name1','var_value1',...)', where var_nameX is the name of the
% variable X and var_valueX its value. Below is a list of possible
% variables that can be set. These are also the default values, in case
% this script is called without parameters.

% d ... local dimension
% n ... number of qudits
% net ... switch to select either FF (net = 0) or RBM (net=1) architecture
% h ... number of hidden layers with width n each (FF), or single number equal
%       to width of hidden layer (RBM)
% mode ... encoding to use for input string to neural network: 
%          0 = binary, 1 = one-hot, 2 = scaled
% N ... # bees in the ABC algorithm
% limit ... number of iterations before bee is converted to scout in case
%           of unsuccessful harvesting
% max_stall ... maximum number of stalling iterations before ABC phase
%               terminates
% cos_switch ... flag whether first hidden layer uses Cos as activation
%                function (all other hidden layers use ReLU)
% polar ... flag if output layer of FF network should be polar (polar = 1)
%           or Cartesian (polar = 0)
% pars ... # (parallel) threads to use for optimization routine
% iter_max_abc ... maximum # of iterations in ABC optimization phase
% iter_max_ds ... maximum # of iterations in pattern search optimization phase
% iter_max_fu ... maximum # of iterations in gradient search (fminunc) phase

% Written by Felix Leditzky, 2017-2018.

v.d = 2;
v.n = 2;
v.h = 4;
v.N = 1000;
v.limit = 25;
v.iter_max_abc = 5000;
v.iter_max_ds = 5000;
v.iter_max_fu = 10000;
v.max_stall = 1000;
v.cos_switch = 1;
v.mode = 2;
v.pars = 4;
v.net = 0;
v.polar = 0;

known_vars = fieldnames(v);

if (mod(nargin,2) ~= 0)
    error('Expecting even number of input arguments (var_name var_value)');
end

for j = 1:2:nargin-1
    if ~ismember(varargin{j}, known_vars)
        error('Argument "%s" is not a known variable!',varargin{j});
    end
    val = str2double(varargin{j+1});
    if isnan(val)
        error('Value "%s" of variable "%s" is not a numeric scalar', varargin{j+1},varargin{j});
    end
    v.(varargin{j}) = val;
end

d = v.d;
n = v.n;
N = v.N;
limit = v.limit;
iter_max_abc = v.iter_max_abc;
iter_max_ds = v.iter_max_ds;
iter_max_fu = v.iter_max_fu;
max_stall = v.max_stall;
cos_switch = v.cos_switch;
mode = v.mode;
pars = v.pars;
net = v.net;
polar = v.polar;
h = v.h;

% switch net
%     case 0
%         h = v.h;
%     case 1
%         switch mode
%             case 0
%                 h = n*ceil(log2(d));
%             case 1
%                 h = n*d;
%             case 2
%                 h = n;
%         end
% end

% delete(gcp('nocreate'))
% myCluster = parcluster('local');
% myCluster.NumWorkers = pars;
% saveProfile(myCluster);
% try
%     parpool('local',pars);
% catch
%     disp(['Problems starting ',num2str(pars),' workers on parallel pool, falling back to default']);
%     parpool('local');
% end

m = floor(n/2);

%%% Create spin list
switch mode
    case 0
        mode = 'binary';
    case 1
        mode = 'one_hot';
    case 2
        mode = 'scaled';
    otherwise
        error('Unknown mode, must be in {0,1,2}.');
end
disp('Creating spin list...')

if (strcmp(mode,'binary'))
    l = ceil(log2(d));
    alpha = cell(1,d);
    for j=1:d
        alpha{j} = sparse((dec2bin(j-1,l)-'0')');
    end
    spin_list = sparse(l*n,d^n);
    parfor j=0:d^n-1
        if (j > 0 && mod(j,1000)==0)
            disp([num2str(j),'/',num2str(d^n),' created...'])
        end
        string = dec2base(j,d,n)-'0';
        vec = alpha{string(1)+1};
        for k=2:n
            vec = [vec;alpha{string(k)+1}];
        end
        spin_list(:,j+1) = vec;
    end
elseif (strcmp(mode,'one_hot'))
    l = d;
    alpha = speye(d);
    spin_list = sparse(l*n,d^n);
    parfor j=0:d^n-1
        if (j > 0 && mod(j,1000)==0)
            disp([num2str(j),'/',num2str(d^n),' created...'])
        end
        string = dec2base(j,d,n)-'0';
        vec = alpha(:,string(1)+1);
        for k=2:n
            vec = [vec;alpha(:,string(k)+1)];
        end
        spin_list(:,j+1) = vec;
    end
elseif (strcmp(mode,'scaled'))
    l = 1;
    spin_list = spalloc(n,d^n,n*d^(n-1)*(d-1));
    parfor j=0:d^n-1
        if (j > 0 && mod(j,1000)==0)
            disp([num2str(j),'/',num2str(d^n),' created...'])
        end
        string = (dec2base(j,d,n)-'0')';
        spin_list(:,j+1) = 1/(d-1)*string;
        if (((n >= 4) && (d > 4)) && (j > 0 && mod(j,100)==0))
            disp([num2str(j),' spin vectors created...'])
        end
    end
else
    error('Unknown mode (must be one_hot or binary)')
end
disp('Done.')
fprintf('\n')

n_aug = n*l;

rng('shuffle');
rnd_str = floor(1000*rand);

switch net
    case 0
        hidden = n_aug*ones(1,h);
        f_act = cell(1,length(hidden));

        Cos = @(x) cos(x);
        relu = @(x) max(x,0);
        if (cos_switch == 1)
            f_act{1} = Cos;
        else
            f_act{1} = relu;
        end
        for j=2:length(hidden)
            f_act{j} = relu;
        end

        nx = 0;
        layers = [n_aug,hidden];
        for j=1:length(layers)-1
            nx = nx + layers(j)*layers(j+1) + layers(j+1);
        end
        nx = nx + 2*(hidden(end)+1);
        
        switch polar
            case 0
                get_psi = @(x) get_state_FF(x,n_aug,hidden,f_act,spin_list);
                f = @(x) -compute_mws_FF(d,m,x,n,get_psi);                
                lb = -10;
            case 1
                get_psi = @(x) get_state_FF_polar(x,n_aug,hidden,f_act,spin_list);
                f = @(x) -compute_mws_FF(d,m,x,n,get_psi);                
                lb = -10;
        end
        working_dir = ['n',num2str(n),'d',num2str(d),'_FF_',num2str(rnd_str),'/'];
        mkdir(working_dir);
    case 1
        nx = 2*(h*n_aug + h + n_aug);
        f = @(x) -compute_mws_RBM(d,m,x,n,l,h,spin_list);
        get_psi = @(x) get_state_RBM(x,n_aug,h,spin_list);
        
        lb = -1;
        working_dir = ['n',num2str(n),'d',num2str(d),'_RBM_',num2str(rnd_str),'/'];
        mkdir(working_dir);
    otherwise
        error('Unknown network, net variable must be 0 (FF) or 1 (RBM).');
end
ub = -lb;

D = nx;
SN = N/2;

disp(['Working directory: ',num2str(working_dir)])
fprintf('\n')

format long;

disp(['Searching for AME(',num2str(n),',',num2str(d),') states using ABC, DS and FMINUNC.'])
fprintf('\n')
disp('Network parameters')
fprintf('\n')
disp(['-) Mode: ',mode])

switch net
    case 0
        disp('-) Network architecture: FF')
        disp(['-) Hidden layers: ',num2str(hidden)])
        disp(['-) Activation function in first layer: ',func2str(f_act{1})])
        switch polar
            case 0
                disp('-) output layer: Cartesian')
            case 1
                disp('-) output layer: Polar')
        end
    case 1
        disp('-) Network architecture: RBM')
        disp(['-) Width of hidden layer: ',num2str(h)])
end
fprintf('\n')
disp('Optimization parameters')
fprintf('\n')
disp(['-) Number of threads: ',num2str(pars)])
disp(['-) Number of bees: ',num2str(N)])
disp(['-) Employed bee limit: ',num2str(limit)])
disp(['-) Max stall generations: ',num2str(max_stall)])
disp(['-) Max iterations in ABC: ',num2str(iter_max_abc)])
disp(['-) Max iterations in DS: ',num2str(iter_max_ds)])
disp(['-) Max iterations in FMINUNC: ',num2str(iter_max_fu)])

fprintf('\n')

disp('*** START OF ABC OPTIMIZATION ***')
fprintf('\n')
disp('Iteration | f_count | best fval | mean fval | stall')
disp('(* ... employed bee converted to scout bee)')
fprintf('\n')

best_abc = zeros(1,pars);
best_psi_abc = zeros(d^n,pars);
best_x_abc = zeros(nx,pars);

best_ds = zeros(1,pars);
best_fu = zeros(1,pars);

best_psi_ds = zeros(d^n,pars);
best_psi_fu = zeros(d^n,pars);

best_x_ds = zeros(nx,pars);
best_x_fu = zeros(nx,pars);

function [stop,options,optchanged]  = ds_output(optimValues,options,flag,filename)
    stop = false;
    optchanged = false;

    switch flag
        case 'init'
            disp('Starting the algorithm');
        case {'iter','interrupt'}
%             disp('Iterating ...')
            dlmwrite(filename,optimValues.fval,'-append','precision',15);
        case 'done'
            disp('Performing final task');
    end
end

function stop = fu_output(~,optimValues,state,filename)
stop = false;
 
   switch state
       case 'init'
           hold on
       case 'iter'
           dlmwrite(filename,optimValues.fval,'-append','precision',15);
       case 'done'
           hold off
       otherwise
   end
end

ds_output_fcn = cell(1,pars);
fu_output_fcn = cell(1,pars);
for a=1:pars
    ds_output_fcn{a} = @(optimValues,options,flag) ds_output(optimValues,options,flag,[working_dir,num2str(a),'_ds_history.txt']);
    fu_output_fcn{a} = @(x,optimValues,state) fu_output(x,optimValues,state,[working_dir,num2str(a),'_fu_history.txt']);
end

eps = 1e-10;

parfor a=1:pars
    iter = 0;
    f_count = 0;

    bees = lb + (ub-lb)*rand(SN,D);
    nectar = zeros(SN,1);
    for j=1:SN
        nectar(j) = f(bees(j,:));
        f_count = f_count + 1;
    end
    fitness = 1./(1+nectar+eps);
    [mx,ix] = min(nectar);
    fval_abc = mx;
    x_abc = bees(ix,:);

    trial = zeros(SN,1);

    stall = 0;
    cont = true;

    while (cont && iter < iter_max_abc)
        iter = iter + 1;
        % employed bees phase
        for i=1:SN
            j = randi(D);
            k = randi(SN);
            if (k==i)
                k = min(i+1,SN);
            end
            new_bee = bees(i,:);
            new_bee(1,j) = new_bee(1,j) + (-1+2*rand)*(bees(i,j)-bees(k,j));
            new_nectar = f(new_bee);
            f_count = f_count + 1;
            new_fitness = 1/(1+new_nectar+eps);
            if (new_fitness > fitness(i))
                bees(i,:) = new_bee;
                nectar(i) = new_nectar;
                fitness(i) = new_fitness;
                trial(i) = 0;
            else
                trial(i) = trial(i) + 1;
            end
        end
        prob = fitness./sum(fitness);
        cdf = cumsum(prob);
        % onlooker bees phase
        for o=1:SN
            r = rand;
            i = find(r<cdf,1);
            j = randi(D);
            k = randi(SN);
            if (k==i)
                k = min(i+1,SN);
            end
            new_bee = bees(i,:);
            new_bee(1,j) = new_bee(1,j) + (-1+2*rand)*(bees(i,j)-bees(k,j));
            new_nectar = f(new_bee);
            f_count = f_count + 1;
            new_fitness = 1/(1+new_nectar+eps);
            if (new_fitness > fitness(i))
                bees(i,:) = new_bee;
                nectar(i) = new_nectar;
                fitness(i) = new_fitness;
                trial(i) = 0;
            end
        end
        % selecting scout bees
        if (max(trial)>limit)
            scout = find(trial>limit,1);
            new_bee = lb + (ub-lb)*rand(1,D);
            bees(scout,:) = new_bee;
            nectar(scout) = f(new_bee);
            f_count = f_count + 1;
            fitness(scout) = 1/(1+nectar(scout)+eps);
            trial(scout) = 0;
        end

        % determining best solution found so far
        [mx,ix] = min(nectar);
        best_fval_current = mx;
        if (best_fval_current < fval_abc)
            fval_abc = best_fval_current;
            x_abc = bees(ix,:);
            stall = 0;
        else
            stall = stall + 1;
            if (iter > 1 && stall > max_stall)
                cont = false;
            end
        end
        mean_fval = mean(nectar);
        dlmwrite([working_dir,num2str(a),'_abc_history.txt'],fval_abc,'-append','precision',15);
        disp([num2str(a),': ',num2str(iter),' | ',num2str(f_count),' | ',num2str(fval_abc,'%1.10g'),' | ',num2str(mean_fval,'%1.10g'),' | ',num2str(stall)])
        if (mod(iter,25)==0)
            dlmwrite([working_dir,num2str(a),'_nn_parameters_abc_current.txt'],[fval_abc; 111; x_abc'],'delimiter',' ','precision',15);
            dlmwrite([working_dir,num2str(a),'_psi_abc_current.txt'],[fval_abc; 111; get_psi(x_abc)],'delimiter',' ','precision',15);
        end
    end

    psi_abc = get_psi(x_abc);

    fprintf('\n')
    disp(['*** END OF ABC OPTIMIZATION IN THREAD ',num2str(a),' ***'])
    fprintf('\n')
    disp(['Best function value: ',num2str(fval_abc,'%1.10g')])
    fprintf('\n')
    dlmwrite([working_dir,num2str(a),'_nn_parameters_abc.txt'],[fval_abc; 111; x_abc'],'delimiter',' ','precision',15);
    dlmwrite([working_dir,num2str(a),'_psi_abc.txt'],[fval_abc; 111; psi_abc],'delimiter',' ','precision',15);

    best_abc(a) = fval_abc;
    best_psi_abc(:,a) = psi_abc;
    best_x_abc(:,a) = x_abc;
    
    opt_ds = optimoptions('patternsearch',...
        'Display','iter',...
        'UseParallel',false,...
        'PollMethod','MADSPositiveBasis2N',...
        'UseCompletePoll',true,...
        'MaxFunctionEvaluations',Inf,...
        'MaxIterations',iter_max_ds,...
        'SearchFcn',@searchlhs,...
        'MeshTolerance',1e-15,...
        'OutputFcn',ds_output_fcn{a});

    disp(['*** STARTING DIRECT SEARCH OPTIMIZATION IN THREAD ',num2str(a),' ***'] )

    [x_ds,fval_ds] = patternsearch(f,x_abc,[],[],[],[],[],[],[],opt_ds);

    psi_ds = get_psi(x_ds);
    
    dlmwrite([working_dir,num2str(a),'_nn_parameters_ds.txt'],[fval_ds; 111; x_ds'],'delimiter',' ','precision',15);
    dlmwrite([working_dir,num2str(a),'_psi_ds.txt'],[fval_ds; 111; psi_ds],'delimiter',' ','precision',15);
    
    best_ds(a) = fval_ds;
    best_psi_ds(:,a) = psi_ds;
    best_x_ds(:,a) = x_ds;

    fprintf('\n')
    disp(['*** END OF DIRECT SEARCH OPTIMIZATION IN THREAD ',num2str(a),' ***'])
    fprintf('\n')
    disp(['Best function value: ',num2str(fval_ds,'%1.10g')])
    fprintf('\n')

    opt_fu = optimoptions('fminunc',...
        'Display','iter',...
        'MaxFunctionEvaluations',Inf,...
        'MaxIterations',iter_max_fu,...
        'StepTolerance',1e-15,...
        'OptimalityTolerance',1e-15,...
        'OutputFcn',fu_output_fcn{a});

    disp(['*** STARTING FMINUNC OPTIMIZATION IN THREAD ',num2str(a),' ***'])

    [x_fu,fval_fu] = fminunc(f,x_ds,opt_fu);
    psi_fu = get_psi(x_fu);
    
    dlmwrite([working_dir,num2str(a),'_nn_parameters_fu.txt'],[fval_fu; 111; x_fu'],'delimiter',' ','precision',15);
    dlmwrite([working_dir,num2str(a),'_psi_fu.txt'],[fval_fu; 111; psi_fu],'delimiter',' ','precision',15);
    
    disp(['*** END OF FMINUNC OPTIMIZATION IN THREAD ',num2str(a),' ***'])
    
    best_fu(a) = fval_fu;
    best_psi_fu(:,a) = psi_fu;
    best_x_fu(:,a) = x_fu;
end
format long

dlmwrite([working_dir,'best_abc.txt'],[1:pars; best_abc], 'delimiter', ' ','precision',15);
dlmwrite([working_dir,'best_ds.txt'],[1:pars; best_ds], 'delimiter', ' ','precision',15);
dlmwrite([working_dir,'best_fu.txt'],[1:pars; best_fu], 'delimiter', ' ','precision',15);

[best,ix] = min(best_fu);
best_x = best_x_fu(:,ix);
best_psi = best_psi_fu(:,ix);

fprintf('\n')
disp('*** RESULT ***')
fprintf('\n')
disp(['Best function value: ',num2str(best,'%1.10g')])
fprintf('\n')
disp('Network parameters:')
fprintf('\n')
disp(best_x)
fprintf('\n')
disp('Quantum state:')
fprintf('\n')
disp(best_psi)
end

==> anc/matlab/ame/compute_mws_FF.m <==
function [res] = compute_mws_FF(d,m,x,n,get_psi)
% Written by Felix Leditzky, 2017-2018.

psi = get_psi(x);
set = nchoosek(1:n,m);
d_factor = d^m/(d^m-1);
nm_factor = factorial(m)*factorial(n-m)/factorial(n);

f_val = sum(splitapply(@(s) Qm(psi,s,d,n),set',1:nchoosek(n,m)),2);
    
res = d_factor*(1-nm_factor*f_val);
if (isnan(res) || res > 1)
    res = 0;
end
end

==> anc/matlab/ame/compute_mws_RBM.m <==
function [res] = compute_mws_RBM(d,m,x,n,l,M,spin_list)
% Written by Felix Leditzky, 2017-2018.

psi = get_state_RBM(x,l*n,M,spin_list);
set = nchoosek(1:n,m);
d_factor = d^m/(d^m-1);
nm_factor = factorial(m)*factorial(n-m)/factorial(n);

f_val = sum(splitapply(@(s) Qm(psi,s,d,n),set',1:nchoosek(n,m)),2);
    
res = d_factor*(1-nm_factor*f_val);

if (isnan(res))
    res = 0;
end
end

==> anc/matlab/ame/get_state_FF.m <==
function [psi] = get_state_FF(x,n,hidden,f_act,spin_list)
% Written by Felix Leditzky, 2017-2018.

spin_list = f_act{1}(reshape(x(1:n*hidden(1)),hidden(1),n)*spin_list...
    + reshape(x(n*hidden(1)+1:n*hidden(1)+hidden(1)),hidden(1),1));
cur = hidden(1)*(n+1);
for k=2:length(hidden)
    n2 = hidden(k);
    n1 = hidden(k-1);
    spin_list = f_act{k}(reshape(x(cur+1:cur+n2*n1),n2,n1)*spin_list + reshape(x(cur+n2*n1+1:cur+n2*(n1+1)),n2,1));
    cur = cur + n2*(n1+1);
end
psi = transpose([1,1i]*(reshape(x(cur+1:cur+2*hidden(end)),2,hidden(end))*spin_list...
    + reshape(x(end-1:end),2,1)));
psi = psi/norm(psi);
end

==> anc/matlab/ame/get_state_FF_polar.m <==
function [psi] = get_state_FF_polar(x,n,hidden,f_act,spin_list)
% Written by Felix Leditzky, 2017-2018.

spin_list = f_act{1}(reshape(x(1:n*hidden(1)),hidden(1),n)*spin_list...
    + reshape(x(n*hidden(1)+1:n*hidden(1)+hidden(1)),hidden(1),1));
cur = hidden(1)*(n+1);
for k=2:length(hidden)
    n2 = hidden(k);
    n1 = hidden(k-1);
    spin_list = f_act{k}(reshape(x(cur+1:cur+n2*n1),n2,n1)*spin_list + reshape(x(cur+n2*n1+1:cur+n2*(n1+1)),n2,1));
    cur = cur + n2*(n1+1);
end
o = reshape(x(cur+1:cur+2*hidden(end)),2,hidden(end))*spin_list...
    + reshape(x(end-1:end),2,1);
% psi = transpose(o(1,:).*exp(1i*o(2,:)));
psi = transpose(exp([1,1i]*o));
psi = psi/norm(psi);
end

==> anc/matlab/ame/get_state_RBM.m <==
function psi = get_state_RBM(x,n,M,spin_list)
% Written by Felix Leditzky, 2017-2018.

x = x(1:length(x)/2) + 1i*x(length(x)/2+1:length(x));
W = reshape(x(1:M*n),M,n);
a = reshape(x(M*n+1:M*n+n),n,1);
b = reshape(x(n*(M+1)+1:n*(M+1)+M),M,1);

psi = transpose(exp(a'*spin_list).*prod(2*cosh(W*spin_list+b),1));
psi = psi/norm(psi);
end

==> anc/matlab/channels/applychan_part.m <==
function [S,dim] = applychan_part(K,Tdim,R,sys,dim)
% Applies a quantum channel N:A->B given in Kraus form to subsytems of a
% state R. 

% K ... cell array holding the Kraus operators of N
% Tdim = [|A|,|B|]
% R ... quantum state on systems A_1, ..., A_n of dimension dim
% sys ... vector holding the indices of the systems the channel is acting on
% dim = [|A_1|,...,|A_n|] 

% Written by Felix Leditzky, 2017-2018.

if (prod(dim)~=size(R,1))
    error('Wrong dimension vector.')
end
a = Tdim(1); b = Tdim(2);
sys = sort(sys);
S = R;
for j=sys
    if (dim(j)~= a)
        error(['Local dimension of rho on system ',num2str(j),' is ',num2str(dim(j)),...
            ', but channel needs input dimension ',num2str(a),'.'])
    end
    before = prod(dim(1:j-1));
    after = prod(dim(j+1:end));
    clear S_temp
    for k=1:length(K)
        kraus = tensor(eye(before),K{k},eye(after));
        S_temp(:,:,k) = kraus*S*kraus';
    end
    S = sum(S_temp,3);
    dim(j) = b;
end
end

==> anc/matlab/channels/build_dephrasure.m <==
function [Lop] = build_dephrasure(p,q,k,r)
% Builds the linear operator of k copies of a dephrasure channel with
% parameters p, q acting on a state on r purifying qubits and k channel input
% qubits.

% Written by Felix Leditzky, 2017-2018.

e = sparse([0;0;1]);
v0 = sparse([1;0]); 
v1 = sparse([0;1]);
I = sparse([1,0;0,1;0,0]); 
Z = sparse([1,0;0,-1;0,0]);

K = {sqrt((1-p)*(1-q))*I, sqrt((1-q)*p)*Z, sqrt(q)*e*v0', sqrt(q)*e*v1'};
L = K;
for j=2:k
    L_temp = cell(length(K)*length(L),1);
    count = 1;
    for a=1:length(L)
        for m=1:length(K)
            L_temp{count} = kron(K{m},L{a});
            count = count + 1;
        end
    end
    L = L_temp;
end
n = r + k;
Lop = sparse(2^(2*r)*3^(2*k),2^(2*r)*2^(2*k));
for j=1:length(L)
    L{j} = kron(speye(2^r),L{j});
    Lop = Lop + kron(conj(L{j}),L{j});
    if (mod(j,100)==0)
        disp([num2str(j),' Kraus operators built...'])
    end
end
end

==> anc/matlab/channels/build_depol_tensor.m <==
function [Lop] = build_depol_tensor(p,r,k)
% Builds the linear operator of k copies of a depolarizing channel with
% parameter p acting on a state on r purifying qubits and k channel input
% qubits.

% Written by Felix Leditzky, 2017-2018.

n = r + k;
I = speye(2);
x = sparse([0,1;1,0]); y = sparse([0,-1i;1i,0]); z = sparse([1,0;0,-1]);
p = p*3/4;
K = {sqrt(1-p)*I ,sqrt(p/3)*x, sqrt(p/3)*y, sqrt(p/3)*z};
L = K;
for j=2:k
    L_temp = cell(4*length(L),1);
    count = 1;
    for a=1:length(L)
        for m=1:length(K)
            L_temp{count} = kron(K{m},L{a});
            count = count + 1;
        end
    end
    L = L_temp;
end
Lop = sparse(2^(2*n),2^(2*n));
for j=1:length(L)
    L{j} = kron(speye(2^r),L{j});
    Lop = Lop + kron(conj(L{j}),L{j});
    if (mod(j,100)==0)
        disp([num2str(j),' Kraus operators built...'])
    end
end
end



==> anc/matlab/channels/compute_ci_dephrasure.m <==
function [res] = compute_ci_dephrasure(r,k,x,get_psi,chan_linop)
% Written by Felix Leditzky, 2017-2018.

psi = get_psi(x);
psi_op = reshape(psi*psi',2^(2*(r+k)),1);
S = reshape(chan_linop*psi_op,2^r*3^k,2^r*3^k);
try
    res = real(Entropy(PartialTrace(S,1,[2^r,3^k]))-Entropy(S))/k;
catch
    res = -1;
end
end

==> anc/matlab/channels/compute_ci_depol.m <==
function [res] = compute_ci_depol(r,k,x,get_psi,chan_linop)
% Computes the channel coherent information of a channel given by its
% linear operator (chan_linop) and a pure input state get_psi(x).

% r ... # purifying qubits
% k ... # channel input qubits
% x ... vector holding the state parametrization variables
% get_psi ... function used to get the state
% chan_linop ... linear operator of the channel acting on k channel input qubits

% Requires: QETLAB

% Written by Felix Leditzky, 2017-2018.

psi = get_psi(x);
psi_op = reshape(psi*psi',2^(2*(r+k)),1);
S = reshape(chan_linop*psi_op,2^(r+k),2^(r+k));
try
    res = real(Entropy(PartialTrace(S,1,[2^r,2^k]))-Entropy(S))/k;
catch
    res = -1;
end
end


==> anc/matlab/channels/dephrasure_codes.m <==
function [x,cI,psi] = dephrasure_codes(p,q,k,r,hidden,net,f_act)
% Optimizes the channel coherent information of the dephrasure channel
% with parameters p,q with respect to pure input states on r purifying qubits
% and k channel input qubits. 

% The optimization is carried out using the particle swarm optimization
% followed by a pattern search phase.

% The state is obtained from the neural network state ansatz, using either
% a feed-forward (FF) network architecture with Cartesian output layer (net
% = 'FF') or a restricted Boltzmann machine (RBM) network architecture (net
% = 'RBM').

% For FF, hidden = (h_i) is a vector indicating the widths h_i of the
% hidden layers i, and f_act = {f_i} is a cell array holding the activation
% functions for the i-th layer. If no f_act is supplied, the first
% activation function is set to Cos(x), and the following activation
% functions are set to ReLUs, @(x) max(0,x).

% For RBM, hidden is a single number indicating the width of the hidden
% layer, and f_act is unused.

% Requires: QETLAB, quantinf, Global optimization toolbox (MATLAB)

% Written by Felix Leditzky, 2017-2018.

if (strcmp(net,'FF') && nargin <= 6)
    f_act{1} = @(x) cos(x);
    for j=2:length(hidden)
        f_act{j} = @(x) max(0,x);
    end
end

if (strcmp(net,'RBM') && length(hidden) > 1)
    error('Invalid hidden layer specification for RBM.')
end

n = r + k;

disp('Channel parameters:')
disp(['p = ',num2str(p),'   q = ',num2str(q)])
disp(['k = ',num2str(k),'   r = ',num2str(r)])
fprintf('\n')

disp('Building channel...')
chan_linop = build_dephrasure(p,q,k,r);
disp('Done.')

disp('Building spin list...')
spin_list = sparse(n,2^n);
str_card = 2^n-1;
for j=0:str_card
    spin_list(:,j+1) = sparse(dec2bin(j,n)-'0');
end
disp('Done.')
fprintf('\n')

switch net
    case 'FF'
        disp('Network architecture: FF')
        nx = 0;
        layers = [n,hidden];
        for j=1:length(layers)-1
            nx = nx + layers(j)*layers(j+1) + layers(j+1);
        end
        nx = nx + 2*(hidden(end)+1);
        
        get_psi = @(x) get_state_FF_polar(x,n,hidden,f_act,spin_list);
        span = 5;
        
        disp(['Hidden layers: ',num2str(hidden)])
        func_str = '';
        for j=1:length(f_act)
            func_str = [func_str,' ',func2str(f_act{j})];
        end
        disp(['Activation functions: ',func_str])
    case 'RBM'
        disp('Network architecture: RBM')
        nx = 2*(n + hidden + n*hidden);
        get_psi = @(x) get_state_RBM(x,n,hidden,spin_list);
        span = 5;
        
        disp(['Hidden layer width: ',num2str(hidden)])
    otherwise
        error('Unknown network architecture! But feel free to implement it :-)')
end

disp(['Number of real parameters in NN: ',num2str(nx)])
disp(['Number of real parameters in total state: ',num2str(2*2^n)])
fprintf('\n')

get_psi = @(x) get_state_FF_polar(x,n,hidden,f_act,spin_list);
obj = @(x) -compute_ci_dephrasure(r,k,x,get_psi,chan_linop);
span = 5;

opt_ds = optimoptions('patternsearch',...
        'Display','iter',...
        'UseParallel',true,...
        'PollMethod','MADSPositiveBasis2N',...
        'UseCompletePoll',true,...
        'MaxFunctionEvaluations',Inf,...
        'PlotFcn',@psplotbestf,...
        'MaxIterations',Inf,...
        'SearchFcn',@searchlhs);

opt_psw = optimoptions('particleswarm',...
    'Display','iter',...
    'MaxStallIterations',250,...
    'MaxIterations',1000,...
    'FunctionTolerance',1e-15,...
    'SwarmSize',500,...
    'InitialSwarmSpan',2*span,...
    'SelfAdjustmentWeight',1.49,...
    'SocialAdjustmentWeight',1.49,...
    'InertiaRange',[0.1 1.1],...
    'MinNeighborsFraction',0.25,...
    'PlotFcn',@pswplotbestf,...
    'UseParallel',true,...
    'UseVectorized',false,...
    'HybridFcn',{@patternsearch,opt_ds});

[x,f] = particleswarm(obj,nx,-span*ones(1,nx),span*ones(1,nx),opt_psw);
cI = -f;
psi = get_psi(x);
end

==> anc/matlab/channels/depol_chan.m <==
function [J] = depol_chan(p,format)
% Computes the Choi operator of the depolarizing channel with depolarizing parameter p.

% Written by Felix Leditzky, 2017-2018.

if (nargin == 1)
    format = 'choi';
end

phi = [1;0;0;1];
Phi = phi*phi';
X = [0,1;1,0];
Y = [0,-1i; 1i,0];
Z = [1,0;0,-1];
I = eye(2);

if strcmp(format,'choi')
    J = (1-p)*Phi + p/3*(kron(I,X)*Phi*kron(I,X)' + kron(I,Y)*Phi*kron(I,Y)' + kron(I,Z)*Phi*kron(I,Z)');
elseif strcmp(format,'kraus')
    J = {sqrt(1-p)*eye(2),sqrt(p/3)*X,sqrt(p/3)*Y,sqrt(p/3)*Z};
else
    error('Unknown format, must be choi or kraus');
end
end


==> anc/matlab/channels/depol_codes.m <==
function [x,cI,psi] = depol_codes(p,k,r,hidden,net,f_act)
% Optimizes the channel coherent information of the depolarizing channel
% with parameter p with respect to pure input states on r purifying qubits
% and k channel input qubits. 

% The optimization is carried out using the particle swarm optimization
% followed by a pattern search phase.

% The state is obtained from the neural network state ansatz, using either
% a feed-forward (FF) network architecture with a polar output layer (net =
% 'FF') or a restricted Boltzmann machine (RBM) network architecture (net =
% 'RBM'). 

% For FF, hidden = (h_i) is a vector indicating the widths h_i of the
% hidden layers i, and f_act = {f_i} is a cell array holding the activation
% functions for the i-th layer. If no f_act is supplied, the first
% activation function is set to Cos(x), and the following activation
% functions are set to ReLUs, @(x) max(0,x).

% For RBM, hidden is a single number indicating the width of the hidden
% layer, and f_act is unused.

% Requires: QETLAB, quantinf, Global optimization toolbox (MATLAB)

% Written by Felix Leditzky, 2017-2018.

if (strcmp(net,'FF') && nargin <= 5)
    f_act{1} = @(x) cos(x);
    for j=2:length(hidden)
        f_act{j} = @(x) max(0,x);
    end
end
if (strcmp(net,'RBM') && length(hidden) > 1)
    error('Invalid hidden layer specification for RBM.')
end

n = r + k;

disp('Building channel...')
chan_linop = build_depol_tensor(p,r,k);
disp('Done.')
fprintf('\n')

disp('Building spin list...')
spin_list = sparse(n,2^n);
str_card = 2^n-1;
for j=0:str_card
    spin_list(:,j+1) = sparse(dec2bin(j,n)-'0');
end
disp('Done.')
fprintf('\n')

disp('Channel parameters')
disp(['p: ',num2str(p),', r: ',num2str(r), ', k: ',num2str(k)])
fprintf('\n')

Phi = 1/2*[1;0;0;1]*[1,0,0,1];
K = chanconv(depol_chan(p),'choi','kraus');
ci_single = coh_info(applychan_part(K,[2,2],Phi,2,[2,2]),[2,2]);
disp(['Single-letter cI: ',num2str(ci_single)])
rep = 1/sqrt(2)*(tensor({[1;0],k+1}) + tensor({[0;1],k+1}));
ci_rep = coh_info(applychan_part(K,[2,2],rep*rep',2:k+1,2*ones(1,k+1)),[2,2^k])/k;
disp(['Rep-code cI: ',num2str(ci_rep)])
fprintf('\n')

switch net
    case 'FF'
        disp('Network architecture: FF')
        nx = 0;
        layers = [n,hidden];
        for j=1:length(layers)-1
            nx = nx + layers(j)*layers(j+1) + layers(j+1);
        end
        nx = nx + 2*(hidden(end)+1);
        
        get_psi = @(x) get_state_FF_polar(x,n,hidden,f_act,spin_list);
        span = 5;
        
        disp(['Hidden layers: ',num2str(hidden)])
        func_str = '';
        for j=1:length(f_act)
            func_str = [func_str,' ',func2str(f_act{j})];
        end
        disp(['Activation functions: ',func_str])
    case 'RBM'
        disp('Network architecture: RBM')
        nx = 2*(n + hidden + n*hidden);
        get_psi = @(x) get_state_RBM(x,n,hidden,spin_list);
        span = 5;
        
        disp(['Hidden layer width: ',num2str(hidden)])
    otherwise
        error('Unknown network architecture! But feel free to implement it :-)')
end

obj = @(x) -compute_ci_depol(r,k,x,get_psi,chan_linop);

disp(['Number of real parameters in NN: ',num2str(nx)])
disp(['Number of real parameters in total state: ',num2str(2*2^n)])

opt_ds = optimoptions('patternsearch',...
        'Display','iter',...
        'UseParallel',true,...
        'PollMethod','MADSPositiveBasis2N',...
        'UseCompletePoll',true,...
        'MaxFunctionEvaluations',Inf,...
        'PlotFcn',@psplotbestf,...
        'MaxIterations',Inf,...
        'SearchFcn',@searchlhs);

opt_psw = optimoptions('particleswarm',...
    'Display','iter',...
    'MaxStallIterations',250,...
    'MaxIterations',1000,...
    'FunctionTolerance',1e-15,...
    'SwarmSize',500,...
    'InitialSwarmSpan',2*span,...
    'SelfAdjustmentWeight',1.49,...
    'SocialAdjustmentWeight',1.49,...
    'InertiaRange',[0.1 1.1],...
    'MinNeighborsFraction',0.25,...
    'PlotFcn',@pswplotbestf,...
    'UseParallel',true,...
    'UseVectorized',false,...
    'HybridFcn',{@patternsearch,opt_ds});

[x,f] = particleswarm(obj,nx,-span*ones(1,nx),span*ones(1,nx),opt_psw);
cI = -f;
psi = get_psi(x);
end


==> anc/matlab/channels/depol_raw.m <==
function [x,cI,psi] = depol_raw(p,k,r)
% Optimizes the channel coherent information of the depolarizing channel
% with parameter p with respect to pure input states on r purifying qubits
% and k channel input qubits, using a raw parametrization of the input
% state.

% The optimization is carried out using the particle swarm optimization
% followed by a pattern search phase.

% Requires: quantinf

% Written by Felix Leditzky, 2017-2018.

n = r + k;

disp('Building channel...')
chan_linop = build_depol_tensor(p,r,k);
disp('Done.')
fprintf('\n')

disp('Channel parameters')
disp(['p: ',num2str(p),', r: ',num2str(r), ', k: ',num2str(k)])
fprintf('\n')

Phi = 1/2*[1;0;0;1]*[1,0,0,1];
K = chanconv(depol_chan(p),'choi','kraus');
ci_single = coh_info(applychan_part(K,[2,2],Phi,2,[2,2]),[2,2]);
disp(['Single-letter cI: ',num2str(ci_single)])
rep = 1/sqrt(2)*(tensor({[1;0],k+1}) + tensor({[0;1],k+1}));
ci_rep = coh_info(applychan_part(K,[2,2],rep*rep',2:k+1,2*ones(1,k+1)),[2,2^k])/k;
disp(['Rep-code cI: ',num2str(ci_rep)])
fprintf('\n')

nx = 2*2^n;
get_psi = @(x) get_state_raw(x);
obj = @(x) -compute_ci_depol(r,k,x,get_psi,chan_linop);
span = 5;

disp(['Number of real parameters in total state: ',num2str(nx)])

opt_ds = optimoptions('patternsearch',...
        'Display','iter',...
        'UseParallel',true,...
        'PollMethod','MADSPositiveBasis2N',...
        'UseCompletePoll',true,...
        'MaxFunctionEvaluations',Inf,...
        'PlotFcn',@psplotbestf,...
        'MaxIterations',Inf,...
        'SearchFcn',@searchlhs);

opt_psw = optimoptions('particleswarm',...
    'Display','iter',...
    'MaxStallIterations',250,...
    'MaxIterations',1000,...
    'FunctionTolerance',1e-15,...
    'SwarmSize',500,...
    'InitialSwarmSpan',2*span,...
    'PlotFcn',@pswplotbestf,...
    'UseParallel',true,...
    'UseVectorized',false,...
    'HybridFcn',{@patternsearch,opt_ds});

[x,f] = particleswarm(obj,nx,-span*ones(1,nx),span*ones(1,nx),opt_psw);
cI = -f;
psi = get_psi(x);
end

==> anc/matlab/channels/get_state_FF.m <==
function [psi] = get_state_FF(x,n,hidden,f_act,spin_list)
% Computes the quantum state on n qubits parametrized using a feed-forward
% neural network with a Cartesian output layer.

% x ... vector holding the network parameters 
% n ... # qubits
% hidden ... vector holding the widths of the hidden layers 
% f_act ... cell array holding the activation functions 
% spin_list ... matrix whose columns are the 2^n input strings indexing a 
% tensor basis for (C^2)^{\otimes n}

% Written by Felix Leditzky, 2017-2018.

hidden = [n,hidden];
cur = 0;
for k=2:length(hidden)
    n2 = hidden(k);
    n1 = hidden(k-1);
    spin_list = f_act{k-1}(reshape(x(cur+1:cur+n2*n1),n2,n1)*spin_list + reshape(x(cur+n2*n1+1:cur+n2*(n1+1)),n2,1));
    cur = cur + n2*(n1+1);
end
psi = transpose([1,1i]*(reshape(x(cur+1:cur+2*hidden(end)),2,hidden(end))*spin_list...
    + reshape(x(end-1:end),2,1)));
psi = psi/norm(psi);
end

==> anc/matlab/channels/get_state_FF_polar.m <==
function [psi] = get_state_FF(x,n,hidden,f_act,spin_list)
% Computes the quantum state on n qubits parametrized using a feed-forward
% neural network with a polar output layer.

% x ... vector holding the network parameters 
% n ... # qubits
% hidden ... vector holding the widths of the hidden layers 
% f_act ... cell array holding the activation functions 
% spin_list ... matrix whose columns are the 2^n input strings indexing a 
% tensor basis for (C^2)^{\otimes n}

% Written by Felix Leditzky, 2017-2018.

hidden = [n,hidden];
cur = 0;
for k=2:length(hidden)
    n2 = hidden(k);
    n1 = hidden(k-1);
    spin_list = f_act{k-1}(reshape(x(cur+1:cur+n2*n1),n2,n1)*spin_list + reshape(x(cur+n2*n1+1:cur+n2*(n1+1)),n2,1));
    cur = cur + n2*(n1+1);
end
psi = exp(transpose([1,1i]*(reshape(x(cur+1:cur+2*hidden(end)),2,hidden(end))*spin_list...
    + reshape(x(end-1:end),2,1))));
psi = psi/norm(psi);
end

==> anc/matlab/channels/get_state_RBM.m <==
function psi = get_state_RBM(x,n,M,spin_list)
% Computes the quantum state on n qubits parametrized using a restricted
% Boltzmann machine neural network.

% x ... vector holding the network parameters 
% n ... # qubits
% M ... width of the hidden layer
% spin_list ... matrix whose columns are the 2^n input strings indexing a 
% tensor basis for (C^2)^{\otimes n}

% Written by Felix Leditzky, 2017-2018.

x = x(1:length(x)/2) + 1i*x(length(x)/2+1:length(x));
W = reshape(x(1:M*n),M,n);
a = reshape(x(M*n+1:M*n+n),n,1);
b = reshape(x(n*(M+1)+1:n*(M+1)+M),M,1);

psi = transpose(exp(a'*spin_list).*prod(2*cosh(W*spin_list+b),1));
psi = psi/norm(psi);
end

==> anc/matlab/channels/get_state_raw.m <==
function [psi] = get_state_raw(x)
% Computes the quantum state on n qubits using a raw parametrization.

% x ... vector holding the 2^n complex amplitudes of the quantum state.

% Written by Felix Leditzky, 2017-2018.

psi(:,1) = x(1:length(x)/2) + 1i*x(length(x)/2+1:length(x));
psi = psi/norm(psi);
end

==> anc/rep-codes-tabular.txt <==
p			n=1			n=2			n=3			n=4			n=5			n=6			n=7			n=8			n=9			n=10
0.25000		+6.6073e-03	+2.0247e-03	+3.0869e-03	+1.6989e-03	+1.2521e-03	+7.0702e-04	+4.6936e-04	+2.6697e-04	+1.7080e-04	+9.7275e-05
0.25001		+6.5795e-03	+2.0099e-03	+3.0781e-03	+1.6936e-03	+1.2488e-03	+7.0496e-04	+4.6806e-04	+2.6615e-04	+1.7028e-04	+9.6943e-05
0.25002		+6.5518e-03	+1.9950e-03	+3.0692e-03	+1.6882e-03	+1.2455e-03	+7.0290e-04	+4.6677e-04	+2.6534e-04	+1.6977e-04	+9.6612e-05
0.25003		+6.5240e-03	+1.9801e-03	+3.0604e-03	+1.6829e-03	+1.2422e-03	+7.0084e-04	+4.6547e-04	+2.6452e-04	+1.6925e-04	+9.6281e-05
0.25004		+6.4963e-03	+1.9653e-03	+3.0516e-03	+1.6776e-03	+1.2389e-03	+6.9878e-04	+4.6418e-04	+2.6370e-04	+1.6873e-04	+9.5950e-05
0.25005		+6.4685e-03	+1.9504e-03	+3.0427e-03	+1.6722e-03	+1.2356e-03	+6.9672e-04	+4.6288e-04	+2.6288e-04	+1.6821e-04	+9.5619e-05
0.25006		+6.4408e-03	+1.9356e-03	+3.0339e-03	+1.6669e-03	+1.2323e-03	+6.9466e-04	+4.6159e-04	+2.6206e-04	+1.6769e-04	+9.5288e-05
0.25007		+6.4130e-03	+1.9207e-03	+3.0251e-03	+1.6616e-03	+1.2290e-03	+6.9260e-04	+4.6029e-04	+2.6124e-04	+1.6717e-04	+9.4957e-05
0.25008		+6.3853e-03	+1.9058e-03	+3.0162e-03	+1.6562e-03	+1.2257e-03	+6.9054e-04	+4.5899e-04	+2.6042e-04	+1.6665e-04	+9.4626e-05
0.25009		+6.3575e-03	+1.8910e-03	+3.0074e-03	+1.6509e-03	+1.2224e-03	+6.8849e-04	+4.5770e-04	+2.5960e-04	+1.6613e-04	+9.4295e-05
0.25010		+6.3298e-03	+1.8761e-03	+2.9986e-03	+1.6455e-03	+1.2191e-03	+6.8643e-04	+4.5640e-04	+2.5878e-04	+1.6561e-04	+9.3964e-05
0.25011		+6.3020e-03	+1.8613e-03	+2.9897e-03	+1.6402e-03	+1.2158e-03	+6.8437e-04	+4.5511e-04	+2.5796e-04	+1.6509e-04	+9.3633e-05
0.25012		+6.2743e-03	+1.8464e-03	+2.9809e-03	+1.6349e-03	+1.2125e-03	+6.8231e-04	+4.5381e-04	+2.5715e-04	+1.6457e-04	+9.3302e-05
0.25013		+6.2465e-03	+1.8316e-03	+2.9721e-03	+1.6295e-03	+1.2092e-03	+6.8025e-04	+4.5252e-04	+2.5633e-04	+1.6405e-04	+9.2971e-05
0.25014		+6.2188e-03	+1.8167e-03	+2.9632e-03	+1.6242e-03	+1.2059e-03	+6.7819e-04	+4.5122e-04	+2.5551e-04	+1.6353e-04	+9.2640e-05
0.25015		+6.1910e-03	+1.8019e-03	+2.9544e-03	+1.6188e-03	+1.2026e-03	+6.7613e-04	+4.4993e-04	+2.5469e-04	+1.6301e-04	+9.2309e-05
0.25016		+6.1633e-03	+1.7870e-03	+2.9456e-03	+1.6135e-03	+1.1993e-03	+6.7407e-04	+4.4863e-04	+2.5387e-04	+1.6249e-04	+9.1978e-05
0.25017		+6.1355e-03	+1.7721e-03	+2.9367e-03	+1.6082e-03	+1.1960e-03	+6.7201e-04	+4.4734e-04	+2.5305e-04	+1.6197e-04	+9.1647e-05
0.25018		+6.1078e-03	+1.7573e-03	+2.9279e-03	+1.6028e-03	+1.1927e-03	+6.6996e-04	+4.4604e-04	+2.5223e-04	+1.6145e-04	+9.1316e-05
0.25019		+6.0801e-03	+1.7424e-03	+2.9191e-03	+1.5975e-03	+1.1894e-03	+6.6790e-04	+4.4475e-04	+2.5141e-04	+1.6093e-04	+9.0986e-05
0.25020		+6.0523e-03	+1.7276e-03	+2.9103e-03	+1.5922e-03	+1.1861e-03	+6.6584e-04	+4.4345e-04	+2.5060e-04	+1.6041e-04	+9.0655e-05
0.25021		+6.0246e-03	+1.7127e-03	+2.9014e-03	+1.5868e-03	+1.1828e-03	+6.6378e-04	+4.4216e-04	+2.4978e-04	+1.5989e-04	+9.0324e-05
0.25022		+5.9968e-03	+1.6979e-03	+2.8926e-03	+1.5815e-03	+1.1795e-03	+6.6172e-04	+4.4086e-04	+2.4896e-04	+1.5937e-04	+8.9993e-05
0.25023		+5.9691e-03	+1.6830e-03	+2.8838e-03	+1.5762e-03	+1.1762e-03	+6.5966e-04	+4.3957e-04	+2.4814e-04	+1.5885e-04	+8.9662e-05
0.25024		+5.9413e-03	+1.6682e-03	+2.8749e-03	+1.5708e-03	+1.1729e-03	+6.5760e-04	+4.3827e-04	+2.4732e-04	+1.5834e-04	+8.9332e-05
0.25025		+5.9136e-03	+1.6533e-03	+2.8661e-03	+1.5655e-03	+1.1696e-03	+6.5555e-04	+4.3698e-04	+2.4650e-04	+1.5782e-04	+8.9001e-05
0.25026		+5.8859e-03	+1.6385e-03	+2.8573e-03	+1.5601e-03	+1.1663e-03	+6.5349e-04	+4.3568e-04	+2.4568e-04	+1.5730e-04	+8.8670e-05
0.25027		+5.8581e-03	+1.6236e-03	+2.8484e-03	+1.5548e-03	+1.1630e-03	+6.5143e-04	+4.3439e-04	+2.4487e-04	+1.5678e-04	+8.8339e-05
0.25028		+5.8304e-03	+1.6088e-03	+2.8396e-03	+1.5495e-03	+1.1597e-03	+6.4937e-04	+4.3309e-04	+2.4405e-04	+1.5626e-04	+8.8009e-05
0.25029		+5.8026e-03	+1.5939e-03	+2.8308e-03	+1.5441e-03	+1.1564e-03	+6.4731e-04	+4.3180e-04	+2.4323e-04	+1.5574e-04	+8.7678e-05
0.25030		+5.7749e-03	+1.5791e-03	+2.8220e-03	+1.5388e-03	+1.1531e-03	+6.4526e-04	+4.3051e-04	+2.4241e-04	+1.5522e-04	+8.7347e-05
0.25031		+5.7472e-03	+1.5642e-03	+2.8131e-03	+1.5335e-03	+1.1498e-03	+6.4320e-04	+4.2921e-04	+2.4159e-04	+1.5470e-04	+8.7016e-05
0.25032		+5.7194e-03	+1.5494e-03	+2.8043e-03	+1.5281e-03	+1.1465e-03	+6.4114e-04	+4.2792e-04	+2.4078e-04	+1.5418e-04	+8.6686e-05
0.25033		+5.6917e-03	+1.5345e-03	+2.7955e-03	+1.5228e-03	+1.1432e-03	+6.3908e-04	+4.2662e-04	+2.3996e-04	+1.5366e-04	+8.6355e-05
0.25034		+5.6640e-03	+1.5197e-03	+2.7866e-03	+1.5175e-03	+1.1398e-03	+6.3702e-04	+4.2533e-04	+2.3914e-04	+1.5314e-04	+8.6024e-05
0.25035		+5.6362e-03	+1.5048e-03	+2.7778e-03	+1.5121e-03	+1.1365e-03	+6.3497e-04	+4.2403e-04	+2.3832e-04	+1.5262e-04	+8.5694e-05
0.25036		+5.6085e-03	+1.4900e-03	+2.7690e-03	+1.5068e-03	+1.1332e-03	+6.3291e-04	+4.2274e-04	+2.3750e-04	+1.5211e-04	+8.5363e-05
0.25037		+5.5808e-03	+1.4751e-03	+2.7602e-03	+1.5015e-03	+1.1299e-03	+6.3085e-04	+4.2145e-04	+2.3668e-04	+1.5159e-04	+8.5033e-05
0.25038		+5.5530e-03	+1.4603e-03	+2.7513e-03	+1.4961e-03	+1.1266e-03	+6.2879e-04	+4.2015e-04	+2.3587e-04	+1.5107e-04	+8.4702e-05
0.25039		+5.5253e-03	+1.4454e-03	+2.7425e-03	+1.4908e-03	+1.1233e-03	+6.2674e-04	+4.1886e-04	+2.3505e-04	+1.5055e-04	+8.4372e-05
0.25040		+5.4976e-03	+1.4306e-03	+2.7337e-03	+1.4854e-03	+1.1200e-03	+6.2468e-04	+4.1756e-04	+2.3423e-04	+1.5003e-04	+8.4041e-05
0.25041		+5.4698e-03	+1.4157e-03	+2.7248e-03	+1.4801e-03	+1.1167e-03	+6.2262e-04	+4.1627e-04	+2.3341e-04	+1.4951e-04	+8.3710e-05
0.25042		+5.4421e-03	+1.4009e-03	+2.7160e-03	+1.4748e-03	+1.1134e-03	+6.2057e-04	+4.1497e-04	+2.3259e-04	+1.4899e-04	+8.3380e-05
0.25043		+5.4144e-03	+1.3860e-03	+2.7072e-03	+1.4694e-03	+1.1101e-03	+6.1851e-04	+4.1368e-04	+2.3178e-04	+1.4847e-04	+8.3049e-05
0.25044		+5.3866e-03	+1.3712e-03	+2.6984e-03	+1.4641e-03	+1.1068e-03	+6.1645e-04	+4.1239e-04	+2.3096e-04	+1.4795e-04	+8.2719e-05
0.25045		+5.3589e-03	+1.3563e-03	+2.6895e-03	+1.4588e-03	+1.1035e-03	+6.1439e-04	+4.1109e-04	+2.3014e-04	+1.4743e-04	+8.2388e-05
0.25046		+5.3312e-03	+1.3415e-03	+2.6807e-03	+1.4534e-03	+1.1002e-03	+6.1234e-04	+4.0980e-04	+2.2932e-04	+1.4692e-04	+8.2058e-05
0.25047		+5.3035e-03	+1.3266e-03	+2.6719e-03	+1.4481e-03	+1.0969e-03	+6.1028e-04	+4.0851e-04	+2.2851e-04	+1.4640e-04	+8.1728e-05
0.25048		+5.2757e-03	+1.3118e-03	+2.6631e-03	+1.4428e-03	+1.0936e-03	+6.0822e-04	+4.0721e-04	+2.2769e-04	+1.4588e-04	+8.1397e-05
0.25049		+5.2480e-03	+1.2969e-03	+2.6542e-03	+1.4374e-03	+1.0903e-03	+6.0617e-04	+4.0592e-04	+2.2687e-04	+1.4536e-04	+8.1067e-05
0.25050		+5.2203e-03	+1.2821e-03	+2.6454e-03	+1.4321e-03	+1.0870e-03	+6.0411e-04	+4.0462e-04	+2.2605e-04	+1.4484e-04	+8.0736e-05
0.25051		+5.1925e-03	+1.2672e-03	+2.6366e-03	+1.4268e-03	+1.0837e-03	+6.0205e-04	+4.0333e-04	+2.2523e-04	+1.4432e-04	+8.0406e-05
0.25052		+5.1648e-03	+1.2524e-03	+2.6278e-03	+1.4214e-03	+1.0804e-03	+6.0000e-04	+4.0204e-04	+2.2442e-04	+1.4380e-04	+8.0076e-05
0.25053		+5.1371e-03	+1.2376e-03	+2.6189e-03	+1.4161e-03	+1.0771e-03	+5.9794e-04	+4.0074e-04	+2.2360e-04	+1.4328e-04	+7.9745e-05
0.25054		+5.1094e-03	+1.2227e-03	+2.6101e-03	+1.4108e-03	+1.0738e-03	+5.9588e-04	+3.9945e-04	+2.2278e-04	+1.4277e-04	+7.9415e-05
0.25055		+5.0816e-03	+1.2079e-03	+2.6013e-03	+1.4054e-03	+1.0705e-03	+5.9383e-04	+3.9816e-04	+2.2196e-04	+1.4225e-04	+7.9085e-05
0.25056		+5.0539e-03	+1.1930e-03	+2.5925e-03	+1.4001e-03	+1.0672e-03	+5.9177e-04	+3.9686e-04	+2.2115e-04	+1.4173e-04	+7.8754e-05
0.25057		+5.0262e-03	+1.1782e-03	+2.5836e-03	+1.3948e-03	+1.0640e-03	+5.8971e-04	+3.9557e-04	+2.2033e-04	+1.4121e-04	+7.8424e-05
0.25058		+4.9985e-03	+1.1633e-03	+2.5748e-03	+1.3894e-03	+1.0607e-03	+5.8766e-04	+3.9428e-04	+2.1951e-04	+1.4069e-04	+7.8094e-05
0.25059		+4.9708e-03	+1.1485e-03	+2.5660e-03	+1.3841e-03	+1.0574e-03	+5.8560e-04	+3.9298e-04	+2.1869e-04	+1.4017e-04	+7.7763e-05
0.25060		+4.9430e-03	+1.1336e-03	+2.5572e-03	+1.3788e-03	+1.0541e-03	+5.8355e-04	+3.9169e-04	+2.1788e-04	+1.3965e-04	+7.7433e-05
0.25061		+4.9153e-03	+1.1188e-03	+2.5483e-03	+1.3735e-03	+1.0508e-03	+5.8149e-04	+3.9040e-04	+2.1706e-04	+1.3914e-04	+7.7103e-05
0.25062		+4.8876e-03	+1.1040e-03	+2.5395e-03	+1.3681e-03	+1.0475e-03	+5.7943e-04	+3.8910e-04	+2.1624e-04	+1.3862e-04	+7.6773e-05
0.25063		+4.8599e-03	+1.0891e-03	+2.5307e-03	+1.3628e-03	+1.0442e-03	+5.7738e-04	+3.8781e-04	+2.1543e-04	+1.3810e-04	+7.6442e-05
0.25064		+4.8322e-03	+1.0743e-03	+2.5219e-03	+1.3575e-03	+1.0409e-03	+5.7532e-04	+3.8652e-04	+2.1461e-04	+1.3758e-04	+7.6112e-05
0.25065		+4.8044e-03	+1.0594e-03	+2.5131e-03	+1.3521e-03	+1.0376e-03	+5.7327e-04	+3.8522e-04	+2.1379e-04	+1.3706e-04	+7.5782e-05
0.25066		+4.7767e-03	+1.0446e-03	+2.5042e-03	+1.3468e-03	+1.0343e-03	+5.7121e-04	+3.8393e-04	+2.1297e-04	+1.3654e-04	+7.5452e-05
0.25067		+4.7490e-03	+1.0297e-03	+2.4954e-03	+1.3415e-03	+1.0310e-03	+5.6915e-04	+3.8264e-04	+2.1216e-04	+1.3602e-04	+7.5122e-05
0.25068		+4.7213e-03	+1.0149e-03	+2.4866e-03	+1.3361e-03	+1.0277e-03	+5.6710e-04	+3.8135e-04	+2.1134e-04	+1.3551e-04	+7.4792e-05
0.25069		+4.6936e-03	+1.0001e-03	+2.4778e-03	+1.3308e-03	+1.0244e-03	+5.6504e-04	+3.8005e-04	+2.1052e-04	+1.3499e-04	+7.4462e-05
0.25070		+4.6658e-03	+9.8523e-04	+2.4689e-03	+1.3255e-03	+1.0211e-03	+5.6299e-04	+3.7876e-04	+2.0970e-04	+1.3447e-04	+7.4131e-05
0.25071		+4.6381e-03	+9.7039e-04	+2.4601e-03	+1.3201e-03	+1.0178e-03	+5.6093e-04	+3.7747e-04	+2.0889e-04	+1.3395e-04	+7.3801e-05
0.25072		+4.6104e-03	+9.5555e-04	+2.4513e-03	+1.3148e-03	+1.0145e-03	+5.5888e-04	+3.7617e-04	+2.0807e-04	+1.3343e-04	+7.3471e-05
0.25073		+4.5827e-03	+9.4071e-04	+2.4425e-03	+1.3095e-03	+1.0112e-03	+5.5682e-04	+3.7488e-04	+2.0725e-04	+1.3292e-04	+7.3141e-05
0.25074		+4.5550e-03	+9.2587e-04	+2.4337e-03	+1.3041e-03	+1.0079e-03	+5.5477e-04	+3.7359e-04	+2.0644e-04	+1.3240e-04	+7.2811e-05
0.25075		+4.5273e-03	+9.1103e-04	+2.4248e-03	+1.2988e-03	+1.0046e-03	+5.5271e-04	+3.7230e-04	+2.0562e-04	+1.3188e-04	+7.2481e-05
0.25076		+4.4996e-03	+8.9619e-04	+2.4160e-03	+1.2935e-03	+1.0013e-03	+5.5065e-04	+3.7100e-04	+2.0480e-04	+1.3136e-04	+7.2151e-05
0.25077		+4.4718e-03	+8.8135e-04	+2.4072e-03	+1.2882e-03	+9.9799e-04	+5.4860e-04	+3.6971e-04	+2.0399e-04	+1.3084e-04	+7.1821e-05
0.25078		+4.4441e-03	+8.6651e-04	+2.3984e-03	+1.2828e-03	+9.9469e-04	+5.4654e-04	+3.6842e-04	+2.0317e-04	+1.3032e-04	+7.1491e-05
0.25079		+4.4164e-03	+8.5167e-04	+2.3896e-03	+1.2775e-03	+9.9139e-04	+5.4449e-04	+3.6713e-04	+2.0235e-04	+1.2981e-04	+7.1161e-05
0.25080		+4.3887e-03	+8.3684e-04	+2.3807e-03	+1.2722e-03	+9.8809e-04	+5.4243e-04	+3.6583e-04	+2.0154e-04	+1.2929e-04	+7.0831e-05
0.25081		+4.3610e-03	+8.2200e-04	+2.3719e-03	+1.2668e-03	+9.8480e-04	+5.4038e-04	+3.6454e-04	+2.0072e-04	+1.2877e-04	+7.0501e-05
0.25082		+4.3333e-03	+8.0716e-04	+2.3631e-03	+1.2615e-03	+9.8150e-04	+5.3832e-04	+3.6325e-04	+1.9990e-04	+1.2825e-04	+7.0171e-05
0.25083		+4.3056e-03	+7.9233e-04	+2.3543e-03	+1.2562e-03	+9.7820e-04	+5.3627e-04	+3.6196e-04	+1.9909e-04	+1.2773e-04	+6.9841e-05
0.25084		+4.2779e-03	+7.7749e-04	+2.3455e-03	+1.2509e-03	+9.7491e-04	+5.3422e-04	+3.6066e-04	+1.9827e-04	+1.2722e-04	+6.9512e-05
0.25085		+4.2502e-03	+7.6265e-04	+2.3366e-03	+1.2455e-03	+9.7161e-04	+5.3216e-04	+3.5937e-04	+1.9745e-04	+1.2670e-04	+6.9182e-05
0.25086		+4.2225e-03	+7.4782e-04	+2.3278e-03	+1.2402e-03	+9.6831e-04	+5.3011e-04	+3.5808e-04	+1.9664e-04	+1.2618e-04	+6.8852e-05
0.25087		+4.1947e-03	+7.3298e-04	+2.3190e-03	+1.2349e-03	+9.6502e-04	+5.2805e-04	+3.5679e-04	+1.9582e-04	+1.2566e-04	+6.8522e-05
0.25088		+4.1670e-03	+7.1814e-04	+2.3102e-03	+1.2295e-03	+9.6172e-04	+5.2600e-04	+3.5550e-04	+1.9500e-04	+1.2514e-04	+6.8192e-05
0.25089		+4.1393e-03	+7.0331e-04	+2.3014e-03	+1.2242e-03	+9.5842e-04	+5.2394e-04	+3.5420e-04	+1.9419e-04	+1.2463e-04	+6.7862e-05
0.25090		+4.1116e-03	+6.8847e-04	+2.2925e-03	+1.2189e-03	+9.5513e-04	+5.2189e-04	+3.5291e-04	+1.9337e-04	+1.2411e-04	+6.7532e-05
0.25091		+4.0839e-03	+6.7364e-04	+2.2837e-03	+1.2136e-03	+9.5183e-04	+5.1983e-04	+3.5162e-04	+1.9255e-04	+1.2359e-04	+6.7203e-05
0.25092		+4.0562e-03	+6.5881e-04	+2.2749e-03	+1.2082e-03	+9.4854e-04	+5.1778e-04	+3.5033e-04	+1.9174e-04	+1.2307e-04	+6.6873e-05
0.25093		+4.0285e-03	+6.4397e-04	+2.2661e-03	+1.2029e-03	+9.4524e-04	+5.1573e-04	+3.4904e-04	+1.9092e-04	+1.2255e-04	+6.6543e-05
0.25094		+4.0008e-03	+6.2914e-04	+2.2573e-03	+1.1976e-03	+9.4194e-04	+5.1367e-04	+3.4774e-04	+1.9010e-04	+1.2204e-04	+6.6213e-05
0.25095		+3.9731e-03	+6.1430e-04	+2.2485e-03	+1.1922e-03	+9.3865e-04	+5.1162e-04	+3.4645e-04	+1.8929e-04	+1.2152e-04	+6.5884e-05
0.25096		+3.9454e-03	+5.9947e-04	+2.2396e-03	+1.1869e-03	+9.3535e-04	+5.0956e-04	+3.4516e-04	+1.8847e-04	+1.2100e-04	+6.5554e-05
0.25097		+3.9177e-03	+5.8464e-04	+2.2308e-03	+1.1816e-03	+9.3206e-04	+5.0751e-04	+3.4387e-04	+1.8765e-04	+1.2048e-04	+6.5224e-05
0.25098		+3.8900e-03	+5.6980e-04	+2.2220e-03	+1.1763e-03	+9.2876e-04	+5.0546e-04	+3.4258e-04	+1.8684e-04	+1.1996e-04	+6.4895e-05
0.25099		+3.8623e-03	+5.5497e-04	+2.2132e-03	+1.1709e-03	+9.2546e-04	+5.0340e-04	+3.4129e-04	+1.8602e-04	+1.1945e-04	+6.4565e-05
0.25100		+3.8346e-03	+5.4014e-04	+2.2044e-03	+1.1656e-03	+9.2217e-04	+5.0135e-04	+3.3999e-04	+1.8521e-04	+1.1893e-04	+6.4235e-05
0.25101		+3.8069e-03	+5.2531e-04	+2.1956e-03	+1.1603e-03	+9.1887e-04	+4.9929e-04	+3.3870e-04	+1.8439e-04	+1.1841e-04	+6.3906e-05
0.25102		+3.7792e-03	+5.1048e-04	+2.1867e-03	+1.1549e-03	+9.1558e-04	+4.9724e-04	+3.3741e-04	+1.8357e-04	+1.1789e-04	+6.3576e-05
0.25103		+3.7515e-03	+4.9564e-04	+2.1779e-03	+1.1496e-03	+9.1228e-04	+4.9519e-04	+3.3612e-04	+1.8276e-04	+1.1738e-04	+6.3246e-05
0.25104		+3.7238e-03	+4.8081e-04	+2.1691e-03	+1.1443e-03	+9.0899e-04	+4.9313e-04	+3.3483e-04	+1.8194e-04	+1.1686e-04	+6.2917e-05
0.25105		+3.6961e-03	+4.6598e-04	+2.1603e-03	+1.1390e-03	+9.0569e-04	+4.9108e-04	+3.3354e-04	+1.8113e-04	+1.1634e-04	+6.2587e-05
0.25106		+3.6684e-03	+4.5115e-04	+2.1515e-03	+1.1336e-03	+9.0240e-04	+4.8903e-04	+3.3225e-04	+1.8031e-04	+1.1582e-04	+6.2257e-05
0.25107		+3.6407e-03	+4.3632e-04	+2.1427e-03	+1.1283e-03	+8.9910e-04	+4.8697e-04	+3.3096e-04	+1.7949e-04	+1.1531e-04	+6.1928e-05
0.25108		+3.6130e-03	+4.2149e-04	+2.1338e-03	+1.1230e-03	+8.9581e-04	+4.8492e-04	+3.2966e-04	+1.7868e-04	+1.1479e-04	+6.1598e-05
0.25109		+3.5853e-03	+4.0666e-04	+2.1250e-03	+1.1177e-03	+8.9251e-04	+4.8287e-04	+3.2837e-04	+1.7786e-04	+1.1427e-04	+6.1269e-05
0.25110		+3.5576e-03	+3.9183e-04	+2.1162e-03	+1.1123e-03	+8.8922e-04	+4.8081e-04	+3.2708e-04	+1.7705e-04	+1.1375e-04	+6.0939e-05
0.25111		+3.5299e-03	+3.7700e-04	+2.1074e-03	+1.1070e-03	+8.8592e-04	+4.7876e-04	+3.2579e-04	+1.7623e-04	+1.1324e-04	+6.0610e-05
0.25112		+3.5022e-03	+3.6217e-04	+2.0986e-03	+1.1017e-03	+8.8263e-04	+4.7671e-04	+3.2450e-04	+1.7541e-04	+1.1272e-04	+6.0280e-05
0.25113		+3.4745e-03	+3.4734e-04	+2.0898e-03	+1.0964e-03	+8.7934e-04	+4.7465e-04	+3.2321e-04	+1.7460e-04	+1.1220e-04	+5.9951e-05
0.25114		+3.4469e-03	+3.3252e-04	+2.0810e-03	+1.0910e-03	+8.7604e-04	+4.7260e-04	+3.2192e-04	+1.7378e-04	+1.1168e-04	+5.9621e-05
0.25115		+3.4192e-03	+3.1769e-04	+2.0721e-03	+1.0857e-03	+8.7275e-04	+4.7055e-04	+3.2063e-04	+1.7297e-04	+1.1117e-04	+5.9292e-05
0.25116		+3.3915e-03	+3.0286e-04	+2.0633e-03	+1.0804e-03	+8.6945e-04	+4.6850e-04	+3.1934e-04	+1.7215e-04	+1.1065e-04	+5.8962e-05
0.25117		+3.3638e-03	+2.8803e-04	+2.0545e-03	+1.0751e-03	+8.6616e-04	+4.6644e-04	+3.1804e-04	+1.7134e-04	+1.1013e-04	+5.8633e-05
0.25118		+3.3361e-03	+2.7320e-04	+2.0457e-03	+1.0697e-03	+8.6287e-04	+4.6439e-04	+3.1675e-04	+1.7052e-04	+1.0961e-04	+5.8304e-05
0.25119		+3.3084e-03	+2.5838e-04	+2.0369e-03	+1.0644e-03	+8.5957e-04	+4.6234e-04	+3.1546e-04	+1.6970e-04	+1.0910e-04	+5.7974e-05
0.25120		+3.2807e-03	+2.4355e-04	+2.0281e-03	+1.0591e-03	+8.5628e-04	+4.6028e-04	+3.1417e-04	+1.6889e-04	+1.0858e-04	+5.7645e-05
0.25121		+3.2530e-03	+2.2872e-04	+2.0193e-03	+1.0538e-03	+8.5298e-04	+4.5823e-04	+3.1288e-04	+1.6807e-04	+1.0806e-04	+5.7315e-05
0.25122		+3.2253e-03	+2.1390e-04	+2.0104e-03	+1.0484e-03	+8.4969e-04	+4.5618e-04	+3.1159e-04	+1.6726e-04	+1.0754e-04	+5.6986e-05
0.25123		+3.1976e-03	+1.9907e-04	+2.0016e-03	+1.0431e-03	+8.4640e-04	+4.5413e-04	+3.1030e-04	+1.6644e-04	+1.0703e-04	+5.6657e-05
0.25124		+3.1700e-03	+1.8425e-04	+1.9928e-03	+1.0378e-03	+8.4310e-04	+4.5207e-04	+3.0901e-04	+1.6563e-04	+1.0651e-04	+5.6327e-05
0.25125		+3.1423e-03	+1.6942e-04	+1.9840e-03	+1.0325e-03	+8.3981e-04	+4.5002e-04	+3.0772e-04	+1.6481e-04	+1.0599e-04	+5.5998e-05
0.25126		+3.1146e-03	+1.5460e-04	+1.9752e-03	+1.0271e-03	+8.3652e-04	+4.4797e-04	+3.0643e-04	+1.6400e-04	+1.0548e-04	+5.5669e-05
0.25127		+3.0869e-03	+1.3977e-04	+1.9664e-03	+1.0218e-03	+8.3322e-04	+4.4592e-04	+3.0514e-04	+1.6318e-04	+1.0496e-04	+5.5340e-05
0.25128		+3.0592e-03	+1.2495e-04	+1.9576e-03	+1.0165e-03	+8.2993e-04	+4.4387e-04	+3.0385e-04	+1.6236e-04	+1.0444e-04	+5.5010e-05
0.25129		+3.0315e-03	+1.1012e-04	+1.9488e-03	+1.0112e-03	+8.2664e-04	+4.4181e-04	+3.0256e-04	+1.6155e-04	+1.0392e-04	+5.4681e-05
0.25130		+3.0038e-03	+9.5297e-05	+1.9400e-03	+1.0058e-03	+8.2334e-04	+4.3976e-04	+3.0127e-04	+1.6073e-04	+1.0341e-04	+5.4352e-05
0.25131		+2.9762e-03	+8.0474e-05	+1.9311e-03	+1.0005e-03	+8.2005e-04	+4.3771e-04	+2.9998e-04	+1.5992e-04	+1.0289e-04	+5.4023e-05
0.25132		+2.9485e-03	+6.5650e-05	+1.9223e-03	+9.9519e-04	+8.1676e-04	+4.3566e-04	+2.9869e-04	+1.5910e-04	+1.0237e-04	+5.3693e-05
0.25133		+2.9208e-03	+5.0827e-05	+1.9135e-03	+9.8987e-04	+8.1347e-04	+4.3361e-04	+2.9740e-04	+1.5829e-04	+1.0186e-04	+5.3364e-05
0.25134		+2.8931e-03	+3.6004e-05	+1.9047e-03	+9.8455e-04	+8.1017e-04	+4.3155e-04	+2.9611e-04	+1.5747e-04	+1.0134e-04	+5.3035e-05
0.25135		+2.8654e-03	+2.1181e-05	+1.8959e-03	+9.7922e-04	+8.0688e-04	+4.2950e-04	+2.9482e-04	+1.5666e-04	+1.0082e-04	+5.2706e-05
0.25136		+2.8377e-03	+6.3583e-06	+1.8871e-03	+9.7390e-04	+8.0359e-04	+4.2745e-04	+2.9353e-04	+1.5584e-04	+1.0031e-04	+5.2377e-05
0.25137		+2.8101e-03	-8.4639e-06	+1.8783e-03	+9.6858e-04	+8.0030e-04	+4.2540e-04	+2.9224e-04	+1.5503e-04	+9.9788e-05	+5.2048e-05
0.25138		+2.7824e-03	-2.3286e-05	+1.8695e-03	+9.6325e-04	+7.9700e-04	+4.2335e-04	+2.9095e-04	+1.5421e-04	+9.9271e-05	+5.1718e-05
0.25139		+2.7547e-03	-3.8108e-05	+1.8607e-03	+9.5793e-04	+7.9371e-04	+4.2130e-04	+2.8966e-04	+1.5340e-04	+9.8754e-05	+5.1389e-05
0.25140		+2.7270e-03	-5.2929e-05	+1.8519e-03	+9.5261e-04	+7.9042e-04	+4.1924e-04	+2.8837e-04	+1.5258e-04	+9.8238e-05	+5.1060e-05
0.25141		+2.6993e-03	-6.7750e-05	+1.8430e-03	+9.4729e-04	+7.8713e-04	+4.1719e-04	+2.8708e-04	+1.5177e-04	+9.7721e-05	+5.0731e-05
0.25142		+2.6717e-03	-8.2571e-05	+1.8342e-03	+9.4196e-04	+7.8383e-04	+4.1514e-04	+2.8579e-04	+1.5095e-04	+9.7204e-05	+5.0402e-05
0.25143		+2.6440e-03	-9.7392e-05	+1.8254e-03	+9.3664e-04	+7.8054e-04	+4.1309e-04	+2.8450e-04	+1.5014e-04	+9.6687e-05	+5.0073e-05
0.25144		+2.6163e-03	-1.1221e-04	+1.8166e-03	+9.3132e-04	+7.7725e-04	+4.1104e-04	+2.8321e-04	+1.4932e-04	+9.6170e-05	+4.9744e-05
0.25145		+2.5886e-03	-1.2703e-04	+1.8078e-03	+9.2600e-04	+7.7396e-04	+4.0899e-04	+2.8192e-04	+1.4851e-04	+9.5653e-05	+4.9415e-05
0.25146		+2.5610e-03	-1.4185e-04	+1.7990e-03	+9.2068e-04	+7.7067e-04	+4.0694e-04	+2.8063e-04	+1.4769e-04	+9.5137e-05	+4.9086e-05
0.25147		+2.5333e-03	-1.5667e-04	+1.7902e-03	+9.1535e-04	+7.6738e-04	+4.0489e-04	+2.7934e-04	+1.4688e-04	+9.4620e-05	+4.8757e-05
0.25148		+2.5056e-03	-1.7149e-04	+1.7814e-03	+9.1003e-04	+7.6408e-04	+4.0283e-04	+2.7805e-04	+1.4606e-04	+9.4103e-05	+4.8428e-05
0.25149		+2.4779e-03	-1.8631e-04	+1.7726e-03	+9.0471e-04	+7.6079e-04	+4.0078e-04	+2.7676e-04	+1.4525e-04	+9.3586e-05	+4.8099e-05
0.25150		+2.4503e-03	-2.0113e-04	+1.7638e-03	+8.9939e-04	+7.5750e-04	+3.9873e-04	+2.7547e-04	+1.4443e-04	+9.3070e-05	+4.7770e-05
0.25151		+2.4226e-03	-2.1595e-04	+1.7550e-03	+8.9407e-04	+7.5421e-04	+3.9668e-04	+2.7418e-04	+1.4362e-04	+9.2553e-05	+4.7441e-05
0.25152		+2.3949e-03	-2.3076e-04	+1.7462e-03	+8.8875e-04	+7.5092e-04	+3.9463e-04	+2.7289e-04	+1.4280e-04	+9.2036e-05	+4.7112e-05
0.25153		+2.3672e-03	-2.4558e-04	+1.7373e-03	+8.8343e-04	+7.4763e-04	+3.9258e-04	+2.7160e-04	+1.4199e-04	+9.1520e-05	+4.6783e-05
0.25154		+2.3396e-03	-2.6040e-04	+1.7285e-03	+8.7811e-04	+7.4434e-04	+3.9053e-04	+2.7031e-04	+1.4117e-04	+9.1003e-05	+4.6454e-05
0.25155		+2.3119e-03	-2.7522e-04	+1.7197e-03	+8.7279e-04	+7.4105e-04	+3.8848e-04	+2.6902e-04	+1.4036e-04	+9.0486e-05	+4.6126e-05
0.25156		+2.2842e-03	-2.9003e-04	+1.7109e-03	+8.6747e-04	+7.3776e-04	+3.8643e-04	+2.6773e-04	+1.3955e-04	+8.9970e-05	+4.5797e-05
0.25157		+2.2566e-03	-3.0485e-04	+1.7021e-03	+8.6214e-04	+7.3446e-04	+3.8438e-04	+2.6644e-04	+1.3873e-04	+8.9453e-05	+4.5468e-05
0.25158		+2.2289e-03	-3.1967e-04	+1.6933e-03	+8.5682e-04	+7.3117e-04	+3.8233e-04	+2.6515e-04	+1.3792e-04	+8.8937e-05	+4.5139e-05
0.25159		+2.2012e-03	-3.3448e-04	+1.6845e-03	+8.5150e-04	+7.2788e-04	+3.8028e-04	+2.6387e-04	+1.3710e-04	+8.8420e-05	+4.4810e-05
0.25160		+2.1736e-03	-3.4930e-04	+1.6757e-03	+8.4618e-04	+7.2459e-04	+3.7823e-04	+2.6258e-04	+1.3629e-04	+8.7904e-05	+4.4481e-05
0.25161		+2.1459e-03	-3.6412e-04	+1.6669e-03	+8.4086e-04	+7.2130e-04	+3.7618e-04	+2.6129e-04	+1.3547e-04	+8.7387e-05	+4.4153e-05
0.25162		+2.1182e-03	-3.7893e-04	+1.6581e-03	+8.3554e-04	+7.1801e-04	+3.7413e-04	+2.6000e-04	+1.3466e-04	+8.6871e-05	+4.3824e-05
0.25163		+2.0905e-03	-3.9375e-04	+1.6493e-03	+8.3022e-04	+7.1472e-04	+3.7208e-04	+2.5871e-04	+1.3384e-04	+8.6354e-05	+4.3495e-05
0.25164		+2.0629e-03	-4.0856e-04	+1.6405e-03	+8.2491e-04	+7.1143e-04	+3.7003e-04	+2.5742e-04	+1.3303e-04	+8.5838e-05	+4.3166e-05
0.25165		+2.0352e-03	-4.2338e-04	+1.6317e-03	+8.1959e-04	+7.0814e-04	+3.6798e-04	+2.5613e-04	+1.3222e-04	+8.5322e-05	+4.2837e-05
0.25166		+2.0076e-03	-4.3819e-04	+1.6229e-03	+8.1427e-04	+7.0485e-04	+3.6593e-04	+2.5484e-04	+1.3140e-04	+8.4805e-05	+4.2509e-05
0.25167		+1.9799e-03	-4.5300e-04	+1.6141e-03	+8.0895e-04	+7.0156e-04	+3.6388e-04	+2.5355e-04	+1.3059e-04	+8.4289e-05	+4.2180e-05
0.25168		+1.9522e-03	-4.6782e-04	+1.6053e-03	+8.0363e-04	+6.9827e-04	+3.6183e-04	+2.5226e-04	+1.2977e-04	+8.3772e-05	+4.1851e-05
0.25169		+1.9246e-03	-4.8263e-04	+1.5965e-03	+7.9831e-04	+6.9498e-04	+3.5978e-04	+2.5098e-04	+1.2896e-04	+8.3256e-05	+4.1523e-05
0.25170		+1.8969e-03	-4.9744e-04	+1.5876e-03	+7.9299e-04	+6.9169e-04	+3.5773e-04	+2.4969e-04	+1.2814e-04	+8.2740e-05	+4.1194e-05
0.25171		+1.8692e-03	-5.1226e-04	+1.5788e-03	+7.8767e-04	+6.8840e-04	+3.5568e-04	+2.4840e-04	+1.2733e-04	+8.2224e-05	+4.0865e-05
0.25172		+1.8416e-03	-5.2707e-04	+1.5700e-03	+7.8235e-04	+6.8511e-04	+3.5363e-04	+2.4711e-04	+1.2652e-04	+8.1707e-05	+4.0537e-05
0.25173		+1.8139e-03	-5.4188e-04	+1.5612e-03	+7.7703e-04	+6.8182e-04	+3.5158e-04	+2.4582e-04	+1.2570e-04	+8.1191e-05	+4.0208e-05
0.25174		+1.7862e-03	-5.5670e-04	+1.5524e-03	+7.7172e-04	+6.7853e-04	+3.4953e-04	+2.4453e-04	+1.2489e-04	+8.0675e-05	+3.9879e-05
0.25175		+1.7586e-03	-5.7151e-04	+1.5436e-03	+7.6640e-04	+6.7524e-04	+3.4748e-04	+2.4324e-04	+1.2407e-04	+8.0159e-05	+3.9551e-05
0.25176		+1.7309e-03	-5.8632e-04	+1.5348e-03	+7.6108e-04	+6.7196e-04	+3.4543e-04	+2.4196e-04	+1.2326e-04	+7.9642e-05	+3.9222e-05
0.25177		+1.7033e-03	-6.0113e-04	+1.5260e-03	+7.5576e-04	+6.6867e-04	+3.4338e-04	+2.4067e-04	+1.2245e-04	+7.9126e-05	+3.8894e-05
0.25178		+1.6756e-03	-6.1594e-04	+1.5172e-03	+7.5044e-04	+6.6538e-04	+3.4133e-04	+2.3938e-04	+1.2163e-04	+7.8610e-05	+3.8565e-05
0.25179		+1.6479e-03	-6.3075e-04	+1.5084e-03	+7.4513e-04	+6.6209e-04	+3.3928e-04	+2.3809e-04	+1.2082e-04	+7.8094e-05	+3.8236e-05
0.25180		+1.6203e-03	-6.4556e-04	+1.4996e-03	+7.3981e-04	+6.5880e-04	+3.3723e-04	+2.3680e-04	+1.2000e-04	+7.7578e-05	+3.7908e-05
0.25181		+1.5926e-03	-6.6037e-04	+1.4908e-03	+7.3449e-04	+6.5551e-04	+3.3519e-04	+2.3551e-04	+1.1919e-04	+7.7062e-05	+3.7579e-05
0.25182		+1.5650e-03	-6.7518e-04	+1.4820e-03	+7.2917e-04	+6.5222e-04	+3.3314e-04	+2.3423e-04	+1.1838e-04	+7.6546e-05	+3.7251e-05
0.25183		+1.5373e-03	-6.8999e-04	+1.4732e-03	+7.2386e-04	+6.4893e-04	+3.3109e-04	+2.3294e-04	+1.1756e-04	+7.6030e-05	+3.6922e-05
0.25184		+1.5097e-03	-7.0480e-04	+1.4644e-03	+7.1854e-04	+6.4565e-04	+3.2904e-04	+2.3165e-04	+1.1675e-04	+7.5514e-05	+3.6594e-05
0.25185		+1.4820e-03	-7.1961e-04	+1.4556e-03	+7.1322e-04	+6.4236e-04	+3.2699e-04	+2.3036e-04	+1.1594e-04	+7.4998e-05	+3.6265e-05
0.25186		+1.4544e-03	-7.3442e-04	+1.4468e-03	+7.0790e-04	+6.3907e-04	+3.2494e-04	+2.2907e-04	+1.1512e-04	+7.4482e-05	+3.5937e-05
0.25187		+1.4267e-03	-7.4923e-04	+1.4380e-03	+7.0259e-04	+6.3578e-04	+3.2289e-04	+2.2779e-04	+1.1431e-04	+7.3966e-05	+3.5609e-05
0.25188		+1.3990e-03	-7.6404e-04	+1.4292e-03	+6.9727e-04	+6.3249e-04	+3.2084e-04	+2.2650e-04	+1.1349e-04	+7.3450e-05	+3.5280e-05
0.25189		+1.3714e-03	-7.7885e-04	+1.4204e-03	+6.9195e-04	+6.2920e-04	+3.1879e-04	+2.2521e-04	+1.1268e-04	+7.2934e-05	+3.4952e-05
0.25190		+1.3437e-03	-7.9365e-04	+1.4116e-03	+6.8664e-04	+6.2592e-04	+3.1675e-04	+2.2392e-04	+1.1187e-04	+7.2418e-05	+3.4623e-05
0.25191		+1.3161e-03	-8.0846e-04	+1.4028e-03	+6.8132e-04	+6.2263e-04	+3.1470e-04	+2.2263e-04	+1.1105e-04	+7.1902e-05	+3.4295e-05
0.25192		+1.2884e-03	-8.2327e-04	+1.3940e-03	+6.7600e-04	+6.1934e-04	+3.1265e-04	+2.2135e-04	+1.1024e-04	+7.1386e-05	+3.3967e-05
0.25193		+1.2608e-03	-8.3808e-04	+1.3852e-03	+6.7069e-04	+6.1605e-04	+3.1060e-04	+2.2006e-04	+1.0943e-04	+7.0870e-05	+3.3638e-05
0.25194		+1.2331e-03	-8.5288e-04	+1.3764e-03	+6.6537e-04	+6.1276e-04	+3.0855e-04	+2.1877e-04	+1.0861e-04	+7.0355e-05	+3.3310e-05
0.25195		+1.2055e-03	-8.6769e-04	+1.3676e-03	+6.6006e-04	+6.0948e-04	+3.0650e-04	+2.1748e-04	+1.0780e-04	+6.9839e-05	+3.2982e-05
0.25196		+1.1778e-03	-8.8249e-04	+1.3588e-03	+6.5474e-04	+6.0619e-04	+3.0446e-04	+2.1620e-04	+1.0699e-04	+6.9323e-05	+3.2653e-05
0.25197		+1.1502e-03	-8.9730e-04	+1.3500e-03	+6.4942e-04	+6.0290e-04	+3.0241e-04	+2.1491e-04	+1.0617e-04	+6.8807e-05	+3.2325e-05
0.25198		+1.1225e-03	-9.1211e-04	+1.3412e-03	+6.4411e-04	+5.9961e-04	+3.0036e-04	+2.1362e-04	+1.0536e-04	+6.8291e-05	+3.1997e-05
0.25199		+1.0949e-03	-9.2691e-04	+1.3324e-03	+6.3879e-04	+5.9633e-04	+2.9831e-04	+2.1233e-04	+1.0455e-04	+6.7776e-05	+3.1668e-05
0.25200		+1.0672e-03	-9.4172e-04	+1.3236e-03	+6.3348e-04	+5.9304e-04	+2.9626e-04	+2.1105e-04	+1.0373e-04	+6.7260e-05	+3.1340e-05
0.25201		+1.0396e-03	-9.5652e-04	+1.3148e-03	+6.2816e-04	+5.8975e-04	+2.9422e-04	+2.0976e-04	+1.0292e-04	+6.6744e-05	+3.1012e-05
0.25202		+1.0120e-03	-9.7133e-04	+1.3060e-03	+6.2285e-04	+5.8647e-04	+2.9217e-04	+2.0847e-04	+1.0211e-04	+6.6229e-05	+3.0684e-05
0.25203		+9.8430e-04	-9.8613e-04	+1.2972e-03	+6.1753e-04	+5.8318e-04	+2.9012e-04	+2.0718e-04	+1.0129e-04	+6.5713e-05	+3.0355e-05
0.25204		+9.5666e-04	-1.0009e-03	+1.2884e-03	+6.1222e-04	+5.7989e-04	+2.8807e-04	+2.0590e-04	+1.0048e-04	+6.5197e-05	+3.0027e-05
0.25205		+9.2901e-04	-1.0157e-03	+1.2796e-03	+6.0690e-04	+5.7660e-04	+2.8602e-04	+2.0461e-04	+9.9666e-05	+6.4682e-05	+2.9699e-05
0.25206		+9.0137e-04	-1.0305e-03	+1.2708e-03	+6.0159e-04	+5.7332e-04	+2.8398e-04	+2.0332e-04	+9.8853e-05	+6.4166e-05	+2.9371e-05
0.25207		+8.7373e-04	-1.0453e-03	+1.2620e-03	+5.9627e-04	+5.7003e-04	+2.8193e-04	+2.0203e-04	+9.8040e-05	+6.3651e-05	+2.9043e-05
0.25208		+8.4608e-04	-1.0601e-03	+1.2532e-03	+5.9096e-04	+5.6674e-04	+2.7988e-04	+2.0075e-04	+9.7227e-05	+6.3135e-05	+2.8714e-05
0.25209		+8.1844e-04	-1.0750e-03	+1.2444e-03	+5.8565e-04	+5.6346e-04	+2.7783e-04	+1.9946e-04	+9.6414e-05	+6.2619e-05	+2.8386e-05
0.25210		+7.9080e-04	-1.0898e-03	+1.2356e-03	+5.8033e-04	+5.6017e-04	+2.7579e-04	+1.9817e-04	+9.5601e-05	+6.2104e-05	+2.8058e-05
0.25211		+7.6316e-04	-1.1046e-03	+1.2268e-03	+5.7502e-04	+5.5689e-04	+2.7374e-04	+1.9689e-04	+9.4788e-05	+6.1588e-05	+2.7730e-05
0.25212		+7.3552e-04	-1.1194e-03	+1.2180e-03	+5.6970e-04	+5.5360e-04	+2.7169e-04	+1.9560e-04	+9.3975e-05	+6.1073e-05	+2.7402e-05
0.25213		+7.0788e-04	-1.1342e-03	+1.2092e-03	+5.6439e-04	+5.5031e-04	+2.6965e-04	+1.9431e-04	+9.3162e-05	+6.0558e-05	+2.7074e-05
0.25214		+6.8024e-04	-1.1490e-03	+1.2004e-03	+5.5908e-04	+5.4703e-04	+2.6760e-04	+1.9302e-04	+9.2349e-05	+6.0042e-05	+2.6746e-05
0.25215		+6.5260e-04	-1.1638e-03	+1.1916e-03	+5.5376e-04	+5.4374e-04	+2.6555e-04	+1.9174e-04	+9.1536e-05	+5.9527e-05	+2.6418e-05
0.25216		+6.2496e-04	-1.1786e-03	+1.1828e-03	+5.4845e-04	+5.4046e-04	+2.6350e-04	+1.9045e-04	+9.0723e-05	+5.9011e-05	+2.6090e-05
0.25217		+5.9732e-04	-1.1934e-03	+1.1741e-03	+5.4314e-04	+5.3717e-04	+2.6146e-04	+1.8916e-04	+8.9910e-05	+5.8496e-05	+2.5762e-05
0.25218		+5.6968e-04	-1.2082e-03	+1.1653e-03	+5.3782e-04	+5.3388e-04	+2.5941e-04	+1.8788e-04	+8.9098e-05	+5.7981e-05	+2.5434e-05
0.25219		+5.4204e-04	-1.2230e-03	+1.1565e-03	+5.3251e-04	+5.3060e-04	+2.5736e-04	+1.8659e-04	+8.8285e-05	+5.7465e-05	+2.5106e-05
0.25220		+5.1441e-04	-1.2378e-03	+1.1477e-03	+5.2720e-04	+5.2731e-04	+2.5532e-04	+1.8530e-04	+8.7472e-05	+5.6950e-05	+2.4778e-05
0.25221		+4.8677e-04	-1.2526e-03	+1.1389e-03	+5.2188e-04	+5.2403e-04	+2.5327e-04	+1.8402e-04	+8.6659e-05	+5.6435e-05	+2.4450e-05
0.25222		+4.5914e-04	-1.2674e-03	+1.1301e-03	+5.1657e-04	+5.2074e-04	+2.5122e-04	+1.8273e-04	+8.5847e-05	+5.5919e-05	+2.4122e-05
0.25223		+4.3150e-04	-1.2822e-03	+1.1213e-03	+5.1126e-04	+5.1746e-04	+2.4918e-04	+1.8144e-04	+8.5034e-05	+5.5404e-05	+2.3794e-05
0.25224		+4.0387e-04	-1.2970e-03	+1.1125e-03	+5.0595e-04	+5.1417e-04	+2.4713e-04	+1.8016e-04	+8.4221e-05	+5.4889e-05	+2.3466e-05
0.25225		+3.7623e-04	-1.3118e-03	+1.1037e-03	+5.0063e-04	+5.1089e-04	+2.4508e-04	+1.7887e-04	+8.3409e-05	+5.4374e-05	+2.3138e-05
0.25226		+3.4860e-04	-1.3266e-03	+1.0949e-03	+4.9532e-04	+5.0760e-04	+2.4304e-04	+1.7758e-04	+8.2596e-05	+5.3858e-05	+2.2810e-05
0.25227		+3.2096e-04	-1.3414e-03	+1.0861e-03	+4.9001e-04	+5.0432e-04	+2.4099e-04	+1.7630e-04	+8.1784e-05	+5.3343e-05	+2.2482e-05
0.25228		+2.9333e-04	-1.3561e-03	+1.0773e-03	+4.8470e-04	+5.0103e-04	+2.3894e-04	+1.7501e-04	+8.0971e-05	+5.2828e-05	+2.2154e-05
0.25229		+2.6570e-04	-1.3709e-03	+1.0685e-03	+4.7939e-04	+4.9775e-04	+2.3690e-04	+1.7373e-04	+8.0159e-05	+5.2313e-05	+2.1826e-05
0.25230		+2.3807e-04	-1.3857e-03	+1.0597e-03	+4.7407e-04	+4.9446e-04	+2.3485e-04	+1.7244e-04	+7.9346e-05	+5.1798e-05	+2.1498e-05
0.25231		+2.1044e-04	-1.4005e-03	+1.0509e-03	+4.6876e-04	+4.9118e-04	+2.3281e-04	+1.7115e-04	+7.8534e-05	+5.1283e-05	+2.1171e-05
0.25232		+1.8281e-04	-1.4153e-03	+1.0421e-03	+4.6345e-04	+4.8789e-04	+2.3076e-04	+1.6987e-04	+7.7721e-05	+5.0768e-05	+2.0843e-05
0.25233		+1.5518e-04	-1.4301e-03	+1.0333e-03	+4.5814e-04	+4.8461e-04	+2.2871e-04	+1.6858e-04	+7.6909e-05	+5.0253e-05	+2.0515e-05
0.25234		+1.2755e-04	-1.4449e-03	+1.0245e-03	+4.5283e-04	+4.8132e-04	+2.2667e-04	+1.6729e-04	+7.6096e-05	+4.9737e-05	+2.0187e-05
0.25235		+9.9920e-05	-1.4597e-03	+1.0158e-03	+4.4752e-04	+4.7804e-04	+2.2462e-04	+1.6601e-04	+7.5284e-05	+4.9222e-05	+1.9859e-05
0.25236		+7.2291e-05	-1.4745e-03	+1.0070e-03	+4.4221e-04	+4.7475e-04	+2.2258e-04	+1.6472e-04	+7.4472e-05	+4.8707e-05	+1.9532e-05
0.25237		+4.4663e-05	-1.4893e-03	+9.9817e-04	+4.3690e-04	+4.7147e-04	+2.2053e-04	+1.6344e-04	+7.3659e-05	+4.8192e-05	+1.9204e-05
0.25238		+1.7036e-05	-1.5041e-03	+9.8938e-04	+4.3158e-04	+4.6819e-04	+2.1848e-04	+1.6215e-04	+7.2847e-05	+4.7677e-05	+1.8876e-05
0.25239		-1.0590e-05	-1.5189e-03	+9.8059e-04	+4.2627e-04	+4.6490e-04	+2.1644e-04	+1.6086e-04	+7.2035e-05	+4.7163e-05	+1.8548e-05
0.25240		-3.8217e-05	-1.5337e-03	+9.7179e-04	+4.2096e-04	+4.6162e-04	+2.1439e-04	+1.5958e-04	+7.1223e-05	+4.6648e-05	+1.8221e-05
0.25241		-6.5842e-05	-1.5485e-03	+9.6300e-04	+4.1565e-04	+4.5833e-04	+2.1235e-04	+1.5829e-04	+7.0411e-05	+4.6133e-05	+1.7893e-05
0.25242		-9.3467e-05	-1.5633e-03	+9.5421e-04	+4.1034e-04	+4.5505e-04	+2.1030e-04	+1.5701e-04	+6.9598e-05	+4.5618e-05	+1.7565e-05
0.25243		-1.2109e-04	-1.5781e-03	+9.4542e-04	+4.0503e-04	+4.5177e-04	+2.0826e-04	+1.5572e-04	+6.8786e-05	+4.5103e-05	+1.7237e-05
0.25244		-1.4872e-04	-1.5929e-03	+9.3663e-04	+3.9972e-04	+4.4848e-04	+2.0621e-04	+1.5443e-04	+6.7974e-05	+4.4588e-05	+1.6910e-05
0.25245		-1.7634e-04	-1.6077e-03	+9.2784e-04	+3.9441e-04	+4.4520e-04	+2.0416e-04	+1.5315e-04	+6.7162e-05	+4.4073e-05	+1.6582e-05
0.25246		-2.0396e-04	-1.6225e-03	+9.1905e-04	+3.8910e-04	+4.4192e-04	+2.0212e-04	+1.5186e-04	+6.6350e-05	+4.3558e-05	+1.6255e-05
0.25247		-2.3159e-04	-1.6373e-03	+9.1026e-04	+3.8379e-04	+4.3863e-04	+2.0007e-04	+1.5058e-04	+6.5538e-05	+4.3044e-05	+1.5927e-05
0.25248		-2.5921e-04	-1.6520e-03	+9.0147e-04	+3.7848e-04	+4.3535e-04	+1.9803e-04	+1.4929e-04	+6.4726e-05	+4.2529e-05	+1.5599e-05
0.25249		-2.8683e-04	-1.6668e-03	+8.9268e-04	+3.7317e-04	+4.3207e-04	+1.9598e-04	+1.4801e-04	+6.3914e-05	+4.2014e-05	+1.5272e-05
0.25250		-3.1445e-04	-1.6816e-03	+8.8389e-04	+3.6786e-04	+4.2878e-04	+1.9394e-04	+1.4672e-04	+6.3102e-05	+4.1499e-05	+1.4944e-05
0.25251		-3.4207e-04	-1.6964e-03	+8.7510e-04	+3.6255e-04	+4.2550e-04	+1.9189e-04	+1.4544e-04	+6.2290e-05	+4.0985e-05	+1.4616e-05
0.25252		-3.6969e-04	-1.7112e-03	+8.6631e-04	+3.5725e-04	+4.2222e-04	+1.8985e-04	+1.4415e-04	+6.1479e-05	+4.0470e-05	+1.4289e-05
0.25253		-3.9731e-04	-1.7260e-03	+8.5752e-04	+3.5194e-04	+4.1893e-04	+1.8780e-04	+1.4287e-04	+6.0667e-05	+3.9955e-05	+1.3961e-05
0.25254		-4.2493e-04	-1.7408e-03	+8.4873e-04	+3.4663e-04	+4.1565e-04	+1.8576e-04	+1.4158e-04	+5.9855e-05	+3.9440e-05	+1.3634e-05
0.25255		-4.5255e-04	-1.7556e-03	+8.3994e-04	+3.4132e-04	+4.1237e-04	+1.8371e-04	+1.4029e-04	+5.9043e-05	+3.8926e-05	+1.3306e-05
0.25256		-4.8016e-04	-1.7704e-03	+8.3115e-04	+3.3601e-04	+4.0908e-04	+1.8167e-04	+1.3901e-04	+5.8231e-05	+3.8411e-05	+1.2979e-05
0.25257		-5.0778e-04	-1.7852e-03	+8.2236e-04	+3.3070e-04	+4.0580e-04	+1.7962e-04	+1.3772e-04	+5.7420e-05	+3.7897e-05	+1.2651e-05
0.25258		-5.3540e-04	-1.7999e-03	+8.1357e-04	+3.2539e-04	+4.0252e-04	+1.7758e-04	+1.3644e-04	+5.6608e-05	+3.7382e-05	+1.2324e-05
0.25259		-5.6301e-04	-1.8147e-03	+8.0478e-04	+3.2008e-04	+3.9924e-04	+1.7554e-04	+1.3515e-04	+5.5796e-05	+3.6867e-05	+1.1996e-05
0.25260		-5.9063e-04	-1.8295e-03	+7.9599e-04	+3.1478e-04	+3.9595e-04	+1.7349e-04	+1.3387e-04	+5.4985e-05	+3.6353e-05	+1.1669e-05
0.25261		-6.1824e-04	-1.8443e-03	+7.8721e-04	+3.0947e-04	+3.9267e-04	+1.7145e-04	+1.3258e-04	+5.4173e-05	+3.5838e-05	+1.1341e-05
0.25262		-6.4586e-04	-1.8591e-03	+7.7842e-04	+3.0416e-04	+3.8939e-04	+1.6940e-04	+1.3130e-04	+5.3361e-05	+3.5324e-05	+1.1014e-05
0.25263		-6.7347e-04	-1.8739e-03	+7.6963e-04	+2.9885e-04	+3.8611e-04	+1.6736e-04	+1.3001e-04	+5.2550e-05	+3.4809e-05	+1.0687e-05
0.25264		-7.0109e-04	-1.8887e-03	+7.6084e-04	+2.9354e-04	+3.8283e-04	+1.6531e-04	+1.2873e-04	+5.1738e-05	+3.4295e-05	+1.0359e-05
0.25265		-7.2870e-04	-1.9035e-03	+7.5206e-04	+2.8824e-04	+3.7954e-04	+1.6327e-04	+1.2744e-04	+5.0927e-05	+3.3780e-05	+1.0032e-05
0.25266		-7.5631e-04	-1.9183e-03	+7.4327e-04	+2.8293e-04	+3.7626e-04	+1.6122e-04	+1.2616e-04	+5.0115e-05	+3.3266e-05	+9.7043e-06
0.25267		-7.8392e-04	-1.9330e-03	+7.3448e-04	+2.7762e-04	+3.7298e-04	+1.5918e-04	+1.2487e-04	+4.9304e-05	+3.2752e-05	+9.3770e-06
0.25268		-8.1154e-04	-1.9478e-03	+7.2569e-04	+2.7231e-04	+3.6970e-04	+1.5714e-04	+1.2359e-04	+4.8492e-05	+3.2237e-05	+9.0496e-06
0.25269		-8.3915e-04	-1.9626e-03	+7.1691e-04	+2.6701e-04	+3.6642e-04	+1.5509e-04	+1.2230e-04	+4.7681e-05	+3.1723e-05	+8.7223e-06
0.25270		-8.6676e-04	-1.9774e-03	+7.0812e-04	+2.6170e-04	+3.6314e-04	+1.5305e-04	+1.2102e-04	+4.6870e-05	+3.1208e-05	+8.3949e-06
0.25271		-8.9437e-04	-1.9922e-03	+6.9934e-04	+2.5639e-04	+3.5985e-04	+1.5100e-04	+1.1973e-04	+4.6058e-05	+3.0694e-05	+8.0676e-06
0.25272		-9.2198e-04	-2.0070e-03	+6.9055e-04	+2.5109e-04	+3.5657e-04	+1.4896e-04	+1.1845e-04	+4.5247e-05	+3.0180e-05	+7.7403e-06
0.25273		-9.4958e-04	-2.0218e-03	+6.8176e-04	+2.4578e-04	+3.5329e-04	+1.4692e-04	+1.1717e-04	+4.4436e-05	+2.9665e-05	+7.4130e-06
0.25274		-9.7719e-04	-2.0365e-03	+6.7298e-04	+2.4047e-04	+3.5001e-04	+1.4487e-04	+1.1588e-04	+4.3624e-05	+2.9151e-05	+7.0857e-06
0.25275		-1.0048e-03	-2.0513e-03	+6.6419e-04	+2.3517e-04	+3.4673e-04	+1.4283e-04	+1.1460e-04	+4.2813e-05	+2.8637e-05	+6.7585e-06
0.25276		-1.0324e-03	-2.0661e-03	+6.5541e-04	+2.2986e-04	+3.4345e-04	+1.4079e-04	+1.1331e-04	+4.2002e-05	+2.8123e-05	+6.4312e-06
0.25277		-1.0600e-03	-2.0809e-03	+6.4662e-04	+2.2455e-04	+3.4017e-04	+1.3874e-04	+1.1203e-04	+4.1191e-05	+2.7608e-05	+6.1040e-06
0.25278		-1.0876e-03	-2.0957e-03	+6.3784e-04	+2.1925e-04	+3.3689e-04	+1.3670e-04	+1.1074e-04	+4.0380e-05	+2.7094e-05	+5.7767e-06
0.25279		-1.1152e-03	-2.1105e-03	+6.2905e-04	+2.1394e-04	+3.3361e-04	+1.3466e-04	+1.0946e-04	+3.9568e-05	+2.6580e-05	+5.4495e-06
0.25280		-1.1428e-03	-2.1252e-03	+6.2027e-04	+2.0864e-04	+3.3032e-04	+1.3261e-04	+1.0817e-04	+3.8757e-05	+2.6066e-05	+5.1223e-06
0.25281		-1.1704e-03	-2.1400e-03	+6.1148e-04	+2.0333e-04	+3.2704e-04	+1.3057e-04	+1.0689e-04	+3.7946e-05	+2.5552e-05	+4.7951e-06
0.25282		-1.1980e-03	-2.1548e-03	+6.0270e-04	+1.9803e-04	+3.2376e-04	+1.2853e-04	+1.0561e-04	+3.7135e-05	+2.5037e-05	+4.4679e-06
0.25283		-1.2256e-03	-2.1696e-03	+5.9391e-04	+1.9272e-04	+3.2048e-04	+1.2648e-04	+1.0432e-04	+3.6324e-05	+2.4523e-05	+4.1408e-06
0.25284		-1.2532e-03	-2.1844e-03	+5.8513e-04	+1.8741e-04	+3.1720e-04	+1.2444e-04	+1.0304e-04	+3.5513e-05	+2.4009e-05	+3.8136e-06
0.25285		-1.2808e-03	-2.1992e-03	+5.7634e-04	+1.8211e-04	+3.1392e-04	+1.2240e-04	+1.0175e-04	+3.4702e-05	+2.3495e-05	+3.4865e-06
0.25286		-1.3084e-03	-2.2139e-03	+5.6756e-04	+1.7680e-04	+3.1064e-04	+1.2035e-04	+1.0047e-04	+3.3891e-05	+2.2981e-05	+3.1594e-06
0.25287		-1.3361e-03	-2.2287e-03	+5.5878e-04	+1.7150e-04	+3.0736e-04	+1.1831e-04	+9.9185e-05	+3.3080e-05	+2.2467e-05	+2.8323e-06
0.25288		-1.3637e-03	-2.2435e-03	+5.4999e-04	+1.6619e-04	+3.0408e-04	+1.1627e-04	+9.7901e-05	+3.2270e-05	+2.1953e-05	+2.5052e-06
0.25289		-1.3913e-03	-2.2583e-03	+5.4121e-04	+1.6089e-04	+3.0080e-04	+1.1422e-04	+9.6617e-05	+3.1459e-05	+2.1439e-05	+2.1781e-06
0.25290		-1.4189e-03	-2.2731e-03	+5.3243e-04	+1.5558e-04	+2.9752e-04	+1.1218e-04	+9.5333e-05	+3.0648e-05	+2.0925e-05	+1.8510e-06
0.25291		-1.4465e-03	-2.2878e-03	+5.2364e-04	+1.5028e-04	+2.9424e-04	+1.1014e-04	+9.4050e-05	+2.9837e-05	+2.0411e-05	+1.5239e-06
0.25292		-1.4741e-03	-2.3026e-03	+5.1486e-04	+1.4498e-04	+2.9096e-04	+1.0810e-04	+9.2766e-05	+2.9026e-05	+1.9897e-05	+1.1969e-06
0.25293		-1.5016e-03	-2.3174e-03	+5.0608e-04	+1.3967e-04	+2.8768e-04	+1.0605e-04	+9.1482e-05	+2.8216e-05	+1.9383e-05	+8.6985e-07
0.25294		-1.5292e-03	-2.3322e-03	+4.9730e-04	+1.3437e-04	+2.8440e-04	+1.0401e-04	+9.0198e-05	+2.7405e-05	+1.8869e-05	+5.4283e-07
0.25295		-1.5568e-03	-2.3470e-03	+4.8851e-04	+1.2906e-04	+2.8112e-04	+1.0197e-04	+8.8914e-05	+2.6594e-05	+1.8355e-05	+2.1582e-07
0.25296		-1.5844e-03	-2.3617e-03	+4.7973e-04	+1.2376e-04	+2.7784e-04	+9.9925e-05	+8.7631e-05	+2.5783e-05	+1.7842e-05	-1.1118e-07
0.25297		-1.6120e-03	-2.3765e-03	+4.7095e-04	+1.1845e-04	+2.7456e-04	+9.7882e-05	+8.6347e-05	+2.4973e-05	+1.7328e-05	-4.3816e-07
0.25298		-1.6396e-03	-2.3913e-03	+4.6217e-04	+1.1315e-04	+2.7129e-04	+9.5840e-05	+8.5063e-05	+2.4162e-05	+1.6814e-05	-7.6513e-07
0.25299		-1.6672e-03	-2.4061e-03	+4.5339e-04	+1.0785e-04	+2.6801e-04	+9.3798e-05	+8.3780e-05	+2.3352e-05	+1.6300e-05	-1.0921e-06
0.25300		-1.6948e-03	-2.4209e-03	+4.4461e-04	+1.0254e-04	+2.6473e-04	+9.1755e-05	+8.2496e-05	+2.2541e-05	+1.5786e-05	-1.4190e-06
0.25301		-1.7224e-03	-2.4356e-03	+4.3583e-04	+9.7241e-05	+2.6145e-04	+8.9713e-05	+8.1213e-05	+2.1731e-05	+1.5272e-05	-1.7460e-06
0.25302		-1.7500e-03	-2.4504e-03	+4.2704e-04	+9.1937e-05	+2.5817e-04	+8.7671e-05	+7.9929e-05	+2.0920e-05	+1.4759e-05	-2.0729e-06
0.25303		-1.7776e-03	-2.4652e-03	+4.1826e-04	+8.6634e-05	+2.5489e-04	+8.5629e-05	+7.8646e-05	+2.0110e-05	+1.4245e-05	-2.3998e-06
0.25304		-1.8052e-03	-2.4800e-03	+4.0948e-04	+8.1331e-05	+2.5161e-04	+8.3587e-05	+7.7362e-05	+1.9299e-05	+1.3731e-05	-2.7267e-06
0.25305		-1.8328e-03	-2.4947e-03	+4.0070e-04	+7.6028e-05	+2.4833e-04	+8.1545e-05	+7.6079e-05	+1.8489e-05	+1.3217e-05	-3.0536e-06
0.25306		-1.8604e-03	-2.5095e-03	+3.9192e-04	+7.0726e-05	+2.4505e-04	+7.9503e-05	+7.4796e-05	+1.7678e-05	+1.2704e-05	-3.3804e-06
0.25307		-1.8880e-03	-2.5243e-03	+3.8314e-04	+6.5423e-05	+2.4178e-04	+7.7461e-05	+7.3512e-05	+1.6868e-05	+1.2190e-05	-3.7073e-06
0.25308		-1.9156e-03	-2.5391e-03	+3.7436e-04	+6.0120e-05	+2.3850e-04	+7.5419e-05	+7.2229e-05	+1.6058e-05	+1.1676e-05	-4.0341e-06
0.25309		-1.9431e-03	-2.5538e-03	+3.6558e-04	+5.4818e-05	+2.3522e-04	+7.3377e-05	+7.0946e-05	+1.5247e-05	+1.1163e-05	-4.3610e-06
0.25310		-1.9707e-03	-2.5686e-03	+3.5680e-04	+4.9515e-05	+2.3194e-04	+7.1335e-05	+6.9663e-05	+1.4437e-05	+1.0649e-05	-4.6878e-06
0.25311		-1.9983e-03	-2.5834e-03	+3.4802e-04	+4.4213e-05	+2.2866e-04	+6.9294e-05	+6.8380e-05	+1.3627e-05	+1.0136e-05	-5.0146e-06
0.25312		-2.0259e-03	-2.5982e-03	+3.3924e-04	+3.8911e-05	+2.2538e-04	+6.7252e-05	+6.7097e-05	+1.2816e-05	+9.6220e-06	-5.3414e-06
0.25313		-2.0535e-03	-2.6129e-03	+3.3047e-04	+3.3609e-05	+2.2211e-04	+6.5211e-05	+6.5814e-05	+1.2006e-05	+9.1084e-06	-5.6682e-06
0.25314		-2.0811e-03	-2.6277e-03	+3.2169e-04	+2.8307e-05	+2.1883e-04	+6.3169e-05	+6.4531e-05	+1.1196e-05	+8.5949e-06	-5.9949e-06
0.25315		-2.1087e-03	-2.6425e-03	+3.1291e-04	+2.3006e-05	+2.1555e-04	+6.1128e-05	+6.3248e-05	+1.0386e-05	+8.0814e-06	-6.3217e-06
0.25316		-2.1363e-03	-2.6573e-03	+3.0413e-04	+1.7704e-05	+2.1227e-04	+5.9086e-05	+6.1965e-05	+9.5758e-06	+7.5679e-06	-6.6484e-06
0.25317		-2.1638e-03	-2.6720e-03	+2.9535e-04	+1.2402e-05	+2.0899e-04	+5.7045e-05	+6.0682e-05	+8.7657e-06	+7.0544e-06	-6.9752e-06
0.25318		-2.1914e-03	-2.6868e-03	+2.8657e-04	+7.1011e-06	+2.0572e-04	+5.5004e-05	+5.9399e-05	+7.9556e-06	+6.5409e-06	-7.3019e-06
0.25319		-2.2190e-03	-2.7016e-03	+2.7779e-04	+1.7998e-06	+2.0244e-04	+5.2962e-05	+5.8116e-05	+7.1455e-06	+6.0274e-06	-7.6286e-06
0.25320		-2.2466e-03	-2.7164e-03	+2.6902e-04	-3.5014e-06	+1.9916e-04	+5.0921e-05	+5.6833e-05	+6.3355e-06	+5.5140e-06	-7.9553e-06
0.25321		-2.2742e-03	-2.7311e-03	+2.6024e-04	-8.8024e-06	+1.9588e-04	+4.8880e-05	+5.5551e-05	+5.5255e-06	+5.0006e-06	-8.2820e-06
0.25322		-2.3018e-03	-2.7459e-03	+2.5146e-04	-1.4103e-05	+1.9261e-04	+4.6839e-05	+5.4268e-05	+4.7155e-06	+4.4872e-06	-8.6086e-06
0.25323		-2.3293e-03	-2.7607e-03	+2.4268e-04	-1.9404e-05	+1.8933e-04	+4.4798e-05	+5.2985e-05	+3.9056e-06	+3.9738e-06	-8.9353e-06
0.25324		-2.3569e-03	-2.7754e-03	+2.3391e-04	-2.4705e-05	+1.8605e-04	+4.2757e-05	+5.1703e-05	+3.0957e-06	+3.4605e-06	-9.2619e-06
0.25325		-2.3845e-03	-2.7902e-03	+2.2513e-04	-3.0005e-05	+1.8278e-04	+4.0716e-05	+5.0420e-05	+2.2858e-06	+2.9471e-06	-9.5885e-06
0.25326		-2.4121e-03	-2.8050e-03	+2.1635e-04	-3.5306e-05	+1.7950e-04	+3.8675e-05	+4.9137e-05	+1.4759e-06	+2.4338e-06	-9.9152e-06
0.25327		-2.4397e-03	-2.8198e-03	+2.0758e-04	-4.0606e-05	+1.7622e-04	+3.6635e-05	+4.7855e-05	+6.6611e-07	+1.9205e-06	-1.0242e-05
0.25328		-2.4673e-03	-2.8345e-03	+1.9880e-04	-4.5906e-05	+1.7294e-04	+3.4594e-05	+4.6573e-05	-1.4370e-07	+1.4072e-06	-1.0568e-05
0.25329		-2.4948e-03	-2.8493e-03	+1.9003e-04	-5.1206e-05	+1.6967e-04	+3.2553e-05	+4.5290e-05	-9.5348e-07	+8.9393e-07	-1.0895e-05
0.25330		-2.5224e-03	-2.8641e-03	+1.8125e-04	-5.6506e-05	+1.6639e-04	+3.0513e-05	+4.4008e-05	-1.7632e-06	+3.8068e-07	-1.1222e-05
0.25331		-2.5500e-03	-2.8788e-03	+1.7247e-04	-6.1806e-05	+1.6311e-04	+2.8472e-05	+4.2725e-05	-2.5730e-06	-1.3255e-07	-1.1548e-05
0.25332		-2.5776e-03	-2.8936e-03	+1.6370e-04	-6.7106e-05	+1.5984e-04	+2.6432e-05	+4.1443e-05	-3.3827e-06	-6.4577e-07	-1.1875e-05
0.25333		-2.6051e-03	-2.9084e-03	+1.5492e-04	-7.2406e-05	+1.5656e-04	+2.4391e-05	+4.0161e-05	-4.1923e-06	-1.1590e-06	-1.2201e-05
0.25334		-2.6327e-03	-2.9231e-03	+1.4615e-04	-7.7705e-05	+1.5328e-04	+2.2351e-05	+3.8878e-05	-5.0020e-06	-1.6721e-06	-1.2528e-05
0.25335		-2.6603e-03	-2.9379e-03	+1.3737e-04	-8.3005e-05	+1.5001e-04	+2.0310e-05	+3.7596e-05	-5.8116e-06	-2.1853e-06	-1.2854e-05
0.25336		-2.6879e-03	-2.9527e-03	+1.2860e-04	-8.8304e-05	+1.4673e-04	+1.8270e-05	+3.6314e-05	-6.6212e-06	-2.6984e-06	-1.3181e-05
0.25337		-2.7154e-03	-2.9675e-03	+1.1982e-04	-9.3603e-05	+1.4346e-04	+1.6230e-05	+3.5032e-05	-7.4308e-06	-3.2116e-06	-1.3507e-05
0.25338		-2.7430e-03	-2.9822e-03	+1.1105e-04	-9.8902e-05	+1.4018e-04	+1.4190e-05	+3.3750e-05	-8.2403e-06	-3.7247e-06	-1.3834e-05
0.25339		-2.7706e-03	-2.9970e-03	+1.0227e-04	-1.0420e-04	+1.3690e-04	+1.2150e-05	+3.2468e-05	-9.0498e-06	-4.2378e-06	-1.4160e-05
0.25340		-2.7982e-03	-3.0118e-03	+9.3498e-05	-1.0950e-04	+1.3363e-04	+1.0110e-05	+3.1186e-05	-9.8593e-06	-4.7508e-06	-1.4486e-05
0.25341		-2.8257e-03	-3.0265e-03	+8.4724e-05	-1.1480e-04	+1.3035e-04	+8.0695e-06	+2.9904e-05	-1.0669e-05	-5.2639e-06	-1.4813e-05
0.25342		-2.8533e-03	-3.0413e-03	+7.5950e-05	-1.2010e-04	+1.2708e-04	+6.0296e-06	+2.8622e-05	-1.1478e-05	-5.7769e-06	-1.5139e-05
0.25343		-2.8809e-03	-3.0561e-03	+6.7176e-05	-1.2540e-04	+1.2380e-04	+3.9897e-06	+2.7340e-05	-1.2288e-05	-6.2899e-06	-1.5466e-05
0.25344		-2.9085e-03	-3.0708e-03	+5.8403e-05	-1.3069e-04	+1.2053e-04	+1.9499e-06	+2.6058e-05	-1.3097e-05	-6.8029e-06	-1.5792e-05
0.25345		-2.9360e-03	-3.0856e-03	+4.9629e-05	-1.3599e-04	+1.1725e-04	-8.9914e-08	+2.4776e-05	-1.3906e-05	-7.3159e-06	-1.6118e-05
0.25346		-2.9636e-03	-3.1004e-03	+4.0856e-05	-1.4129e-04	+1.1397e-04	-2.1296e-06	+2.3495e-05	-1.4716e-05	-7.8289e-06	-1.6445e-05
0.25347		-2.9912e-03	-3.1151e-03	+3.2083e-05	-1.4659e-04	+1.1070e-04	-4.1693e-06	+2.2213e-05	-1.5525e-05	-8.3418e-06	-1.6771e-05
0.25348		-3.0187e-03	-3.1299e-03	+2.3310e-05	-1.5189e-04	+1.0742e-04	-6.2089e-06	+2.0931e-05	-1.6334e-05	-8.8547e-06	-1.7098e-05
0.25349		-3.0463e-03	-3.1446e-03	+1.4538e-05	-1.5718e-04	+1.0415e-04	-8.2485e-06	+1.9649e-05	-1.7144e-05	-9.3676e-06	-1.7424e-05
0.25350		-3.0739e-03	-3.1594e-03	+5.7651e-06	-1.6248e-04	+1.0087e-04	-1.0288e-05	+1.8368e-05	-1.7953e-05	-9.8805e-06	-1.7750e-05
0.25351		-3.1014e-03	-3.1742e-03	-3.0073e-06	-1.6778e-04	+9.7598e-05	-1.2327e-05	+1.7086e-05	-1.8762e-05	-1.0393e-05	-1.8077e-05
0.25352		-3.1290e-03	-3.1889e-03	-1.1779e-05	-1.7308e-04	+9.4323e-05	-1.4367e-05	+1.5805e-05	-1.9571e-05	-1.0906e-05	-1.8403e-05
0.25353		-3.1566e-03	-3.2037e-03	-2.0551e-05	-1.7837e-04	+9.1048e-05	-1.6406e-05	+1.4523e-05	-2.0380e-05	-1.1419e-05	-1.8729e-05
0.25354		-3.1841e-03	-3.2185e-03	-2.9323e-05	-1.8367e-04	+8.7774e-05	-1.8445e-05	+1.3242e-05	-2.1189e-05	-1.1932e-05	-1.9055e-05
0.25355		-3.2117e-03	-3.2332e-03	-3.8095e-05	-1.8897e-04	+8.4499e-05	-2.0485e-05	+1.1960e-05	-2.1998e-05	-1.2445e-05	-1.9382e-05
0.25356		-3.2393e-03	-3.2480e-03	-4.6866e-05	-1.9426e-04	+8.1224e-05	-2.2524e-05	+1.0679e-05	-2.2808e-05	-1.2957e-05	-1.9708e-05
0.25357		-3.2668e-03	-3.2628e-03	-5.5638e-05	-1.9956e-04	+7.7950e-05	-2.4563e-05	+9.3975e-06	-2.3617e-05	-1.3470e-05	-2.0034e-05
0.25358		-3.2944e-03	-3.2775e-03	-6.4409e-05	-2.0486e-04	+7.4675e-05	-2.6602e-05	+8.1162e-06	-2.4426e-05	-1.3983e-05	-2.0360e-05
0.25359		-3.3220e-03	-3.2923e-03	-7.3180e-05	-2.1016e-04	+7.1401e-05	-2.8641e-05	+6.8349e-06	-2.5235e-05	-1.4496e-05	-2.0687e-05
0.25360		-3.3495e-03	-3.3070e-03	-8.1951e-05	-2.1545e-04	+6.8126e-05	-3.0680e-05	+5.5537e-06	-2.6044e-05	-1.5008e-05	-2.1013e-05
0.25361		-3.3771e-03	-3.3218e-03	-9.0721e-05	-2.2075e-04	+6.4852e-05	-3.2719e-05	+4.2725e-06	-2.6852e-05	-1.5521e-05	-2.1339e-05
0.25362		-3.4046e-03	-3.3366e-03	-9.9492e-05	-2.2604e-04	+6.1578e-05	-3.4758e-05	+2.9913e-06	-2.7661e-05	-1.6034e-05	-2.1665e-05
0.25363		-3.4322e-03	-3.3513e-03	-1.0826e-04	-2.3134e-04	+5.8304e-05	-3.6796e-05	+1.7101e-06	-2.8470e-05	-1.6546e-05	-2.1991e-05
0.25364		-3.4598e-03	-3.3661e-03	-1.1703e-04	-2.3664e-04	+5.5030e-05	-3.8835e-05	+4.2905e-07	-2.9279e-05	-1.7059e-05	-2.2317e-05
0.25365		-3.4873e-03	-3.3808e-03	-1.2580e-04	-2.4193e-04	+5.1756e-05	-4.0874e-05	-8.5201e-07	-3.0088e-05	-1.7572e-05	-2.2643e-05
0.25366		-3.5149e-03	-3.3956e-03	-1.3457e-04	-2.4723e-04	+4.8482e-05	-4.2913e-05	-2.1330e-06	-3.0897e-05	-1.8084e-05	-2.2970e-05
0.25367		-3.5424e-03	-3.4104e-03	-1.4334e-04	-2.5252e-04	+4.5208e-05	-4.4951e-05	-3.4140e-06	-3.1706e-05	-1.8597e-05	-2.3296e-05
0.25368		-3.5700e-03	-3.4251e-03	-1.5211e-04	-2.5782e-04	+4.1935e-05	-4.6990e-05	-4.6950e-06	-3.2514e-05	-1.9109e-05	-2.3622e-05
0.25369		-3.5976e-03	-3.4399e-03	-1.6088e-04	-2.6311e-04	+3.8661e-05	-4.9028e-05	-5.9759e-06	-3.3323e-05	-1.9622e-05	-2.3948e-05
0.25370		-3.6251e-03	-3.4546e-03	-1.6965e-04	-2.6841e-04	+3.5388e-05	-5.1066e-05	-7.2567e-06	-3.4132e-05	-2.0135e-05	-2.4274e-05
0.25371		-3.6527e-03	-3.4694e-03	-1.7842e-04	-2.7371e-04	+3.2114e-05	-5.3105e-05	-8.5376e-06	-3.4940e-05	-2.0647e-05	-2.4600e-05
0.25372		-3.6802e-03	-3.4842e-03	-1.8719e-04	-2.7900e-04	+2.8841e-05	-5.5143e-05	-9.8184e-06	-3.5749e-05	-2.1160e-05	-2.4926e-05
0.25373		-3.7078e-03	-3.4989e-03	-1.9595e-04	-2.8430e-04	+2.5567e-05	-5.7181e-05	-1.1099e-05	-3.6558e-05	-2.1672e-05	-2.5252e-05
0.25374		-3.7353e-03	-3.5137e-03	-2.0472e-04	-2.8959e-04	+2.2294e-05	-5.9219e-05	-1.2380e-05	-3.7366e-05	-2.2184e-05	-2.5578e-05
0.25375		-3.7629e-03	-3.5284e-03	-2.1349e-04	-2.9488e-04	+1.9021e-05	-6.1258e-05	-1.3661e-05	-3.8175e-05	-2.2697e-05	-2.5904e-05
0.25376		-3.7905e-03	-3.5432e-03	-2.2226e-04	-3.0018e-04	+1.5748e-05	-6.3296e-05	-1.4941e-05	-3.8983e-05	-2.3209e-05	-2.6230e-05
0.25377		-3.8180e-03	-3.5580e-03	-2.3103e-04	-3.0547e-04	+1.2475e-05	-6.5334e-05	-1.6222e-05	-3.9792e-05	-2.3722e-05	-2.6556e-05
0.25378		-3.8456e-03	-3.5727e-03	-2.3979e-04	-3.1077e-04	+9.2021e-06	-6.7372e-05	-1.7502e-05	-4.0600e-05	-2.4234e-05	-2.6882e-05
0.25379		-3.8731e-03	-3.5875e-03	-2.4856e-04	-3.1606e-04	+5.9293e-06	-6.9410e-05	-1.8783e-05	-4.1409e-05	-2.4746e-05	-2.7208e-05
0.25380		-3.9007e-03	-3.6022e-03	-2.5733e-04	-3.2136e-04	+2.6566e-06	-7.1447e-05	-2.0063e-05	-4.2217e-05	-2.5259e-05	-2.7534e-05
0.25381		-3.9282e-03	-3.6170e-03	-2.6610e-04	-3.2665e-04	-6.1611e-07	-7.3485e-05	-2.1344e-05	-4.3026e-05	-2.5771e-05	-2.7860e-05
0.25382		-3.9558e-03	-3.6317e-03	-2.7486e-04	-3.3194e-04	-3.8887e-06	-7.5523e-05	-2.2624e-05	-4.3834e-05	-2.6283e-05	-2.8186e-05
0.25383		-3.9833e-03	-3.6465e-03	-2.8363e-04	-3.3724e-04	-7.1612e-06	-7.7561e-05	-2.3905e-05	-4.4642e-05	-2.6796e-05	-2.8512e-05
0.25384		-4.0109e-03	-3.6612e-03	-2.9240e-04	-3.4253e-04	-1.0434e-05	-7.9598e-05	-2.5185e-05	-4.5451e-05	-2.7308e-05	-2.8838e-05
0.25385		-4.0384e-03	-3.6760e-03	-3.0116e-04	-3.4783e-04	-1.3706e-05	-8.1636e-05	-2.6465e-05	-4.6259e-05	-2.7820e-05	-2.9164e-05
0.25386		-4.0660e-03	-3.6908e-03	-3.0993e-04	-3.5312e-04	-1.6978e-05	-8.3673e-05	-2.7746e-05	-4.7067e-05	-2.8333e-05	-2.9489e-05
0.25387		-4.0935e-03	-3.7055e-03	-3.1870e-04	-3.5841e-04	-2.0250e-05	-8.5711e-05	-2.9026e-05	-4.7876e-05	-2.8845e-05	-2.9815e-05
0.25388		-4.1211e-03	-3.7203e-03	-3.2746e-04	-3.6371e-04	-2.3523e-05	-8.7748e-05	-3.0306e-05	-4.8684e-05	-2.9357e-05	-3.0141e-05
0.25389		-4.1486e-03	-3.7350e-03	-3.3623e-04	-3.6900e-04	-2.6795e-05	-8.9786e-05	-3.1586e-05	-4.9492e-05	-2.9869e-05	-3.0467e-05
0.25390		-4.1762e-03	-3.7498e-03	-3.4499e-04	-3.7429e-04	-3.0066e-05	-9.1823e-05	-3.2866e-05	-5.0300e-05	-3.0381e-05	-3.0793e-05
0.25391		-4.2037e-03	-3.7645e-03	-3.5376e-04	-3.7958e-04	-3.3338e-05	-9.3860e-05	-3.4146e-05	-5.1108e-05	-3.0894e-05	-3.1119e-05
0.25392		-4.2313e-03	-3.7793e-03	-3.6252e-04	-3.8488e-04	-3.6610e-05	-9.5897e-05	-3.5426e-05	-5.1916e-05	-3.1406e-05	-3.1444e-05
0.25393		-4.2588e-03	-3.7940e-03	-3.7129e-04	-3.9017e-04	-3.9882e-05	-9.7934e-05	-3.6706e-05	-5.2725e-05	-3.1918e-05	-3.1770e-05
0.25394		-4.2863e-03	-3.8088e-03	-3.8005e-04	-3.9546e-04	-4.3153e-05	-9.9971e-05	-3.7986e-05	-5.3533e-05	-3.2430e-05	-3.2096e-05
0.25395		-4.3139e-03	-3.8235e-03	-3.8882e-04	-4.0075e-04	-4.6425e-05	-1.0201e-04	-3.9266e-05	-5.4341e-05	-3.2942e-05	-3.2422e-05
0.25396		-4.3414e-03	-3.8383e-03	-3.9758e-04	-4.0605e-04	-4.9696e-05	-1.0405e-04	-4.0546e-05	-5.5149e-05	-3.3454e-05	-3.2748e-05
0.25397		-4.3690e-03	-3.8530e-03	-4.0635e-04	-4.1134e-04	-5.2968e-05	-1.0608e-04	-4.1826e-05	-5.5957e-05	-3.3966e-05	-3.3073e-05
0.25398		-4.3965e-03	-3.8678e-03	-4.1511e-04	-4.1663e-04	-5.6239e-05	-1.0812e-04	-4.3106e-05	-5.6765e-05	-3.4478e-05	-3.3399e-05
0.25399		-4.4241e-03	-3.8825e-03	-4.2387e-04	-4.2192e-04	-5.9510e-05	-1.1016e-04	-4.4386e-05	-5.7573e-05	-3.4990e-05	-3.3725e-05
0.25400		-4.4516e-03	-3.8973e-03	-4.3264e-04	-4.2721e-04	-6.2782e-05	-1.1219e-04	-4.5665e-05	-5.8381e-05	-3.5502e-05	-3.4051e-05
0.25401		-4.4791e-03	-3.9120e-03	-4.4140e-04	-4.3251e-04	-6.6053e-05	-1.1423e-04	-4.6945e-05	-5.9188e-05	-3.6014e-05	-3.4376e-05
0.25402		-4.5067e-03	-3.9268e-03	-4.5017e-04	-4.3780e-04	-6.9324e-05	-1.1627e-04	-4.8225e-05	-5.9996e-05	-3.6526e-05	-3.4702e-05
0.25403		-4.5342e-03	-3.9415e-03	-4.5893e-04	-4.4309e-04	-7.2595e-05	-1.1830e-04	-4.9504e-05	-6.0804e-05	-3.7038e-05	-3.5028e-05
0.25404		-4.5618e-03	-3.9563e-03	-4.6769e-04	-4.4838e-04	-7.5865e-05	-1.2034e-04	-5.0784e-05	-6.1612e-05	-3.7550e-05	-3.5353e-05
0.25405		-4.5893e-03	-3.9710e-03	-4.7645e-04	-4.5367e-04	-7.9136e-05	-1.2238e-04	-5.2063e-05	-6.2420e-05	-3.8062e-05	-3.5679e-05
0.25406		-4.6168e-03	-3.9858e-03	-4.8522e-04	-4.5896e-04	-8.2407e-05	-1.2441e-04	-5.3343e-05	-6.3227e-05	-3.8574e-05	-3.6005e-05
0.25407		-4.6444e-03	-4.0005e-03	-4.9398e-04	-4.6425e-04	-8.5677e-05	-1.2645e-04	-5.4622e-05	-6.4035e-05	-3.9086e-05	-3.6330e-05
0.25408		-4.6719e-03	-4.0153e-03	-5.0274e-04	-4.6955e-04	-8.8948e-05	-1.2848e-04	-5.5902e-05	-6.4843e-05	-3.9597e-05	-3.6656e-05
0.25409		-4.6995e-03	-4.0300e-03	-5.1150e-04	-4.7484e-04	-9.2218e-05	-1.3052e-04	-5.7181e-05	-6.5651e-05	-4.0109e-05	-3.6981e-05
0.25410		-4.7270e-03	-4.0448e-03	-5.2027e-04	-4.8013e-04	-9.5489e-05	-1.3256e-04	-5.8461e-05	-6.6458e-05	-4.0621e-05	-3.7307e-05
0.25411		-4.7545e-03	-4.0595e-03	-5.2903e-04	-4.8542e-04	-9.8759e-05	-1.3459e-04	-5.9740e-05	-6.7266e-05	-4.1133e-05	-3.7633e-05
0.25412		-4.7821e-03	-4.0743e-03	-5.3779e-04	-4.9071e-04	-1.0203e-04	-1.3663e-04	-6.1019e-05	-6.8074e-05	-4.1645e-05	-3.7958e-05
0.25413		-4.8096e-03	-4.0890e-03	-5.4655e-04	-4.9600e-04	-1.0530e-04	-1.3867e-04	-6.2299e-05	-6.8881e-05	-4.2157e-05	-3.8284e-05
0.25414		-4.8371e-03	-4.1038e-03	-5.5531e-04	-5.0129e-04	-1.0857e-04	-1.4070e-04	-6.3578e-05	-6.9689e-05	-4.2668e-05	-3.8609e-05
0.25415		-4.8647e-03	-4.1185e-03	-5.6407e-04	-5.0658e-04	-1.1184e-04	-1.4274e-04	-6.4857e-05	-7.0496e-05	-4.3180e-05	-3.8935e-05
0.25416		-4.8922e-03	-4.1333e-03	-5.7284e-04	-5.1187e-04	-1.1511e-04	-1.4477e-04	-6.6136e-05	-7.1304e-05	-4.3692e-05	-3.9260e-05
0.25417		-4.9197e-03	-4.1480e-03	-5.8160e-04	-5.1716e-04	-1.1838e-04	-1.4681e-04	-6.7415e-05	-7.2111e-05	-4.4203e-05	-3.9586e-05
0.25418		-4.9473e-03	-4.1628e-03	-5.9036e-04	-5.2245e-04	-1.2165e-04	-1.4885e-04	-6.8694e-05	-7.2919e-05	-4.4715e-05	-3.9911e-05
0.25419		-4.9748e-03	-4.1775e-03	-5.9912e-04	-5.2774e-04	-1.2492e-04	-1.5088e-04	-6.9973e-05	-7.3726e-05	-4.5227e-05	-4.0237e-05
0.25420		-5.0023e-03	-4.1923e-03	-6.0788e-04	-5.3303e-04	-1.2819e-04	-1.5292e-04	-7.1252e-05	-7.4533e-05	-4.5738e-05	-4.0562e-05
0.25421		-5.0299e-03	-4.2070e-03	-6.1664e-04	-5.3832e-04	-1.3146e-04	-1.5495e-04	-7.2531e-05	-7.5341e-05	-4.6250e-05	-4.0888e-05
0.25422		-5.0574e-03	-4.2217e-03	-6.2540e-04	-5.4361e-04	-1.3473e-04	-1.5699e-04	-7.3810e-05	-7.6148e-05	-4.6762e-05	-4.1213e-05
0.25423		-5.0849e-03	-4.2365e-03	-6.3416e-04	-5.4889e-04	-1.3800e-04	-1.5902e-04	-7.5089e-05	-7.6956e-05	-4.7273e-05	-4.1539e-05
0.25424		-5.1125e-03	-4.2512e-03	-6.4292e-04	-5.5418e-04	-1.4127e-04	-1.6106e-04	-7.6368e-05	-7.7763e-05	-4.7785e-05	-4.1864e-05
0.25425		-5.1400e-03	-4.2660e-03	-6.5168e-04	-5.5947e-04	-1.4453e-04	-1.6309e-04	-7.7647e-05	-7.8570e-05	-4.8296e-05	-4.2189e-05
0.25426		-5.1675e-03	-4.2807e-03	-6.6044e-04	-5.6476e-04	-1.4780e-04	-1.6513e-04	-7.8926e-05	-7.9377e-05	-4.8808e-05	-4.2515e-05
0.25427		-5.1950e-03	-4.2955e-03	-6.6919e-04	-5.7005e-04	-1.5107e-04	-1.6716e-04	-8.0204e-05	-8.0185e-05	-4.9319e-05	-4.2840e-05
0.25428		-5.2226e-03	-4.3102e-03	-6.7795e-04	-5.7534e-04	-1.5434e-04	-1.6920e-04	-8.1483e-05	-8.0992e-05	-4.9831e-05	-4.3166e-05
0.25429		-5.2501e-03	-4.3250e-03	-6.8671e-04	-5.8063e-04	-1.5761e-04	-1.7123e-04	-8.2762e-05	-8.1799e-05	-5.0342e-05	-4.3491e-05
0.25430		-5.2776e-03	-4.3397e-03	-6.9547e-04	-5.8591e-04	-1.6088e-04	-1.7327e-04	-8.4040e-05	-8.2606e-05	-5.0854e-05	-4.3816e-05
0.25431		-5.3051e-03	-4.3544e-03	-7.0423e-04	-5.9120e-04	-1.6415e-04	-1.7531e-04	-8.5319e-05	-8.3413e-05	-5.1365e-05	-4.4142e-05
0.25432		-5.3327e-03	-4.3692e-03	-7.1299e-04	-5.9649e-04	-1.6742e-04	-1.7734e-04	-8.6597e-05	-8.4220e-05	-5.1877e-05	-4.4467e-05
0.25433		-5.3602e-03	-4.3839e-03	-7.2175e-04	-6.0178e-04	-1.7069e-04	-1.7938e-04	-8.7876e-05	-8.5027e-05	-5.2388e-05	-4.4792e-05
0.25434		-5.3877e-03	-4.3987e-03	-7.3050e-04	-6.0707e-04	-1.7395e-04	-1.8141e-04	-8.9154e-05	-8.5834e-05	-5.2900e-05	-4.5118e-05
0.25435		-5.4152e-03	-4.4134e-03	-7.3926e-04	-6.1235e-04	-1.7722e-04	-1.8344e-04	-9.0433e-05	-8.6641e-05	-5.3411e-05	-4.5443e-05
0.25436		-5.4428e-03	-4.4281e-03	-7.4802e-04	-6.1764e-04	-1.8049e-04	-1.8548e-04	-9.1711e-05	-8.7448e-05	-5.3922e-05	-4.5768e-05
0.25437		-5.4703e-03	-4.4429e-03	-7.5678e-04	-6.2293e-04	-1.8376e-04	-1.8751e-04	-9.2990e-05	-8.8255e-05	-5.4434e-05	-4.6093e-05
0.25438		-5.4978e-03	-4.4576e-03	-7.6553e-04	-6.2822e-04	-1.8703e-04	-1.8955e-04	-9.4268e-05	-8.9062e-05	-5.4945e-05	-4.6419e-05
0.25439		-5.5253e-03	-4.4724e-03	-7.7429e-04	-6.3350e-04	-1.9030e-04	-1.9158e-04	-9.5546e-05	-8.9869e-05	-5.5456e-05	-4.6744e-05
0.25440		-5.5528e-03	-4.4871e-03	-7.8305e-04	-6.3879e-04	-1.9356e-04	-1.9362e-04	-9.6824e-05	-9.0676e-05	-5.5968e-05	-4.7069e-05
0.25441		-5.5804e-03	-4.5018e-03	-7.9180e-04	-6.4408e-04	-1.9683e-04	-1.9565e-04	-9.8103e-05	-9.1483e-05	-5.6479e-05	-4.7394e-05
0.25442		-5.6079e-03	-4.5166e-03	-8.0056e-04	-6.4937e-04	-2.0010e-04	-1.9769e-04	-9.9381e-05	-9.2290e-05	-5.6990e-05	-4.7720e-05
0.25443		-5.6354e-03	-4.5313e-03	-8.0932e-04	-6.5465e-04	-2.0337e-04	-1.9972e-04	-1.0066e-04	-9.3097e-05	-5.7502e-05	-4.8045e-05
0.25444		-5.6629e-03	-4.5461e-03	-8.1807e-04	-6.5994e-04	-2.0663e-04	-2.0176e-04	-1.0194e-04	-9.3904e-05	-5.8013e-05	-4.8370e-05
0.25445		-5.6904e-03	-4.5608e-03	-8.2683e-04	-6.6523e-04	-2.0990e-04	-2.0379e-04	-1.0322e-04	-9.4710e-05	-5.8524e-05	-4.8695e-05
0.25446		-5.7180e-03	-4.5755e-03	-8.3558e-04	-6.7051e-04	-2.1317e-04	-2.0582e-04	-1.0449e-04	-9.5517e-05	-5.9035e-05	-4.9020e-05
0.25447		-5.7455e-03	-4.5903e-03	-8.4434e-04	-6.7580e-04	-2.1644e-04	-2.0786e-04	-1.0577e-04	-9.6324e-05	-5.9546e-05	-4.9346e-05
0.25448		-5.7730e-03	-4.6050e-03	-8.5309e-04	-6.8108e-04	-2.1970e-04	-2.0989e-04	-1.0705e-04	-9.7130e-05	-6.0058e-05	-4.9671e-05
0.25449		-5.8005e-03	-4.6198e-03	-8.6185e-04	-6.8637e-04	-2.2297e-04	-2.1193e-04	-1.0833e-04	-9.7937e-05	-6.0569e-05	-4.9996e-05
0.25450		-5.8280e-03	-4.6345e-03	-8.7060e-04	-6.9166e-04	-2.2624e-04	-2.1396e-04	-1.0961e-04	-9.8744e-05	-6.1080e-05	-5.0321e-05
0.25451		-5.8555e-03	-4.6492e-03	-8.7936e-04	-6.9694e-04	-2.2951e-04	-2.1600e-04	-1.1088e-04	-9.9550e-05	-6.1591e-05	-5.0646e-05
0.25452		-5.8831e-03	-4.6640e-03	-8.8811e-04	-7.0223e-04	-2.3277e-04	-2.1803e-04	-1.1216e-04	-1.0036e-04	-6.2102e-05	-5.0971e-05
0.25453		-5.9106e-03	-4.6787e-03	-8.9687e-04	-7.0751e-04	-2.3604e-04	-2.2006e-04	-1.1344e-04	-1.0116e-04	-6.2613e-05	-5.1296e-05
0.25454		-5.9381e-03	-4.6934e-03	-9.0562e-04	-7.1280e-04	-2.3931e-04	-2.2210e-04	-1.1472e-04	-1.0197e-04	-6.3124e-05	-5.1621e-05
0.25455		-5.9656e-03	-4.7082e-03	-9.1438e-04	-7.1809e-04	-2.4257e-04	-2.2413e-04	-1.1599e-04	-1.0278e-04	-6.3635e-05	-5.1946e-05
0.25456		-5.9931e-03	-4.7229e-03	-9.2313e-04	-7.2337e-04	-2.4584e-04	-2.2616e-04	-1.1727e-04	-1.0358e-04	-6.4146e-05	-5.2271e-05
0.25457		-6.0206e-03	-4.7376e-03	-9.3189e-04	-7.2866e-04	-2.4911e-04	-2.2820e-04	-1.1855e-04	-1.0439e-04	-6.4657e-05	-5.2596e-05
0.25458		-6.0481e-03	-4.7524e-03	-9.4064e-04	-7.3394e-04	-2.5237e-04	-2.3023e-04	-1.1983e-04	-1.0520e-04	-6.5168e-05	-5.2922e-05
0.25459		-6.0756e-03	-4.7671e-03	-9.4939e-04	-7.3923e-04	-2.5564e-04	-2.3226e-04	-1.2110e-04	-1.0600e-04	-6.5679e-05	-5.3247e-05
0.25460		-6.1032e-03	-4.7819e-03	-9.5815e-04	-7.4451e-04	-2.5891e-04	-2.3430e-04	-1.2238e-04	-1.0681e-04	-6.6190e-05	-5.3572e-05
0.25461		-6.1307e-03	-4.7966e-03	-9.6690e-04	-7.4980e-04	-2.6217e-04	-2.3633e-04	-1.2366e-04	-1.0762e-04	-6.6701e-05	-5.3897e-05
0.25462		-6.1582e-03	-4.8113e-03	-9.7565e-04	-7.5508e-04	-2.6544e-04	-2.3837e-04	-1.2494e-04	-1.0842e-04	-6.7212e-05	-5.4222e-05
0.25463		-6.1857e-03	-4.8261e-03	-9.8440e-04	-7.6036e-04	-2.6871e-04	-2.4040e-04	-1.2621e-04	-1.0923e-04	-6.7723e-05	-5.4546e-05
0.25464		-6.2132e-03	-4.8408e-03	-9.9316e-04	-7.6565e-04	-2.7197e-04	-2.4243e-04	-1.2749e-04	-1.1003e-04	-6.8234e-05	-5.4871e-05
0.25465		-6.2407e-03	-4.8555e-03	-1.0019e-03	-7.7093e-04	-2.7524e-04	-2.4447e-04	-1.2877e-04	-1.1084e-04	-6.8745e-05	-5.5196e-05
0.25466		-6.2682e-03	-4.8703e-03	-1.0107e-03	-7.7622e-04	-2.7850e-04	-2.4650e-04	-1.3005e-04	-1.1165e-04	-6.9256e-05	-5.5521e-05
0.25467		-6.2957e-03	-4.8850e-03	-1.0194e-03	-7.8150e-04	-2.8177e-04	-2.4853e-04	-1.3132e-04	-1.1245e-04	-6.9767e-05	-5.5846e-05
0.25468		-6.3232e-03	-4.8997e-03	-1.0282e-03	-7.8679e-04	-2.8504e-04	-2.5056e-04	-1.3260e-04	-1.1326e-04	-7.0277e-05	-5.6171e-05
0.25469		-6.3507e-03	-4.9145e-03	-1.0369e-03	-7.9207e-04	-2.8830e-04	-2.5260e-04	-1.3388e-04	-1.1407e-04	-7.0788e-05	-5.6496e-05
0.25470		-6.3782e-03	-4.9292e-03	-1.0457e-03	-7.9735e-04	-2.9157e-04	-2.5463e-04	-1.3516e-04	-1.1487e-04	-7.1299e-05	-5.6821e-05
0.25471		-6.4057e-03	-4.9439e-03	-1.0544e-03	-8.0264e-04	-2.9483e-04	-2.5666e-04	-1.3643e-04	-1.1568e-04	-7.1810e-05	-5.7146e-05
0.25472		-6.4332e-03	-4.9586e-03	-1.0632e-03	-8.0792e-04	-2.9810e-04	-2.5870e-04	-1.3771e-04	-1.1648e-04	-7.2321e-05	-5.7471e-05
0.25473		-6.4607e-03	-4.9734e-03	-1.0719e-03	-8.1320e-04	-3.0136e-04	-2.6073e-04	-1.3899e-04	-1.1729e-04	-7.2831e-05	-5.7796e-05
0.25474		-6.4882e-03	-4.9881e-03	-1.0807e-03	-8.1849e-04	-3.0463e-04	-2.6276e-04	-1.4026e-04	-1.1810e-04	-7.3342e-05	-5.8120e-05
0.25475		-6.5157e-03	-5.0028e-03	-1.0894e-03	-8.2377e-04	-3.0789e-04	-2.6479e-04	-1.4154e-04	-1.1890e-04	-7.3853e-05	-5.8445e-05
0.25476		-6.5432e-03	-5.0176e-03	-1.0982e-03	-8.2905e-04	-3.1116e-04	-2.6683e-04	-1.4282e-04	-1.1971e-04	-7.4363e-05	-5.8770e-05
0.25477		-6.5707e-03	-5.0323e-03	-1.1069e-03	-8.3434e-04	-3.1442e-04	-2.6886e-04	-1.4409e-04	-1.2051e-04	-7.4874e-05	-5.9095e-05
0.25478		-6.5982e-03	-5.0470e-03	-1.1157e-03	-8.3962e-04	-3.1769e-04	-2.7089e-04	-1.4537e-04	-1.2132e-04	-7.5385e-05	-5.9420e-05
0.25479		-6.6257e-03	-5.0618e-03	-1.1244e-03	-8.4490e-04	-3.2095e-04	-2.7292e-04	-1.4665e-04	-1.2213e-04	-7.5895e-05	-5.9745e-05
0.25480		-6.6532e-03	-5.0765e-03	-1.1332e-03	-8.5018e-04	-3.2422e-04	-2.7496e-04	-1.4792e-04	-1.2293e-04	-7.6406e-05	-6.0069e-05
0.25481		-6.6807e-03	-5.0912e-03	-1.1419e-03	-8.5547e-04	-3.2748e-04	-2.7699e-04	-1.4920e-04	-1.2374e-04	-7.6917e-05	-6.0394e-05
0.25482		-6.7082e-03	-5.1059e-03	-1.1507e-03	-8.6075e-04	-3.3075e-04	-2.7902e-04	-1.5048e-04	-1.2454e-04	-7.7427e-05	-6.0719e-05
0.25483		-6.7357e-03	-5.1207e-03	-1.1594e-03	-8.6603e-04	-3.3401e-04	-2.8105e-04	-1.5175e-04	-1.2535e-04	-7.7938e-05	-6.1044e-05
0.25484		-6.7632e-03	-5.1354e-03	-1.1682e-03	-8.7131e-04	-3.3728e-04	-2.8309e-04	-1.5303e-04	-1.2615e-04	-7.8448e-05	-6.1368e-05
0.25485		-6.7907e-03	-5.1501e-03	-1.1769e-03	-8.7659e-04	-3.4054e-04	-2.8512e-04	-1.5431e-04	-1.2696e-04	-7.8959e-05	-6.1693e-05
0.25486		-6.8182e-03	-5.1649e-03	-1.1857e-03	-8.8188e-04	-3.4381e-04	-2.8715e-04	-1.5558e-04	-1.2777e-04	-7.9469e-05	-6.2018e-05
0.25487		-6.8457e-03	-5.1796e-03	-1.1944e-03	-8.8716e-04	-3.4707e-04	-2.8918e-04	-1.5686e-04	-1.2857e-04	-7.9980e-05	-6.2342e-05
0.25488		-6.8732e-03	-5.1943e-03	-1.2032e-03	-8.9244e-04	-3.5034e-04	-2.9121e-04	-1.5814e-04	-1.2938e-04	-8.0490e-05	-6.2667e-05
0.25489		-6.9007e-03	-5.2090e-03	-1.2119e-03	-8.9772e-04	-3.5360e-04	-2.9325e-04	-1.5941e-04	-1.3018e-04	-8.1001e-05	-6.2992e-05
0.25490		-6.9282e-03	-5.2238e-03	-1.2207e-03	-9.0300e-04	-3.5686e-04	-2.9528e-04	-1.6069e-04	-1.3099e-04	-8.1511e-05	-6.3316e-05
0.25491		-6.9557e-03	-5.2385e-03	-1.2294e-03	-9.0828e-04	-3.6013e-04	-2.9731e-04	-1.6197e-04	-1.3179e-04	-8.2022e-05	-6.3641e-05
0.25492		-6.9832e-03	-5.2532e-03	-1.2382e-03	-9.1356e-04	-3.6339e-04	-2.9934e-04	-1.6324e-04	-1.3260e-04	-8.2532e-05	-6.3966e-05
0.25493		-7.0107e-03	-5.2679e-03	-1.2469e-03	-9.1885e-04	-3.6666e-04	-3.0137e-04	-1.6452e-04	-1.3341e-04	-8.3043e-05	-6.4290e-05
0.25494		-7.0382e-03	-5.2827e-03	-1.2557e-03	-9.2413e-04	-3.6992e-04	-3.0341e-04	-1.6580e-04	-1.3421e-04	-8.3553e-05	-6.4615e-05
0.25495		-7.0657e-03	-5.2974e-03	-1.2644e-03	-9.2941e-04	-3.7318e-04	-3.0544e-04	-1.6707e-04	-1.3502e-04	-8.4063e-05	-6.4940e-05
0.25496		-7.0932e-03	-5.3121e-03	-1.2731e-03	-9.3469e-04	-3.7645e-04	-3.0747e-04	-1.6835e-04	-1.3582e-04	-8.4574e-05	-6.5264e-05
0.25497		-7.1207e-03	-5.3268e-03	-1.2819e-03	-9.3997e-04	-3.7971e-04	-3.0950e-04	-1.6962e-04	-1.3663e-04	-8.5084e-05	-6.5589e-05
0.25498		-7.1482e-03	-5.3416e-03	-1.2906e-03	-9.4525e-04	-3.8297e-04	-3.1153e-04	-1.7090e-04	-1.3743e-04	-8.5594e-05	-6.5913e-05
0.25499		-7.1756e-03	-5.3563e-03	-1.2994e-03	-9.5053e-04	-3.8624e-04	-3.1356e-04	-1.7218e-04	-1.3824e-04	-8.6105e-05	-6.6238e-05


==> arxiv 2/anc/c++/benchmark.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

// code idea from https://stackoverflow.com/questions/2808398/easily-measure-elapsed-time

#include <chrono>
#include <utility>
template<typename TimeT = std::chrono::milliseconds>
struct measure
{
    template<typename F, typename ...Args>
    static typename TimeT::rep execution(F benchmarked_function, Args&&... arguments)
    {
        auto before = std::chrono::system_clock::now();
        benchmarked_function(std::forward<Args>(arguments)...);
        auto duration = std::chrono::duration_cast<TimeT>(std::chrono::system_clock::now() - before);
        return duration.count();
    }
};

==> arxiv 2/anc/c++/ffstate.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "ffstate.h"

namespace {
    rvec dec2vec(unsigned int dec, size_t n)
    {
        rvec out(n);
        for (auto i = 0; i < n; i ++)
            out(n-i-1) = static_cast<double>( (dec>>i) & 0x01 );
        return out;
    }
}

FFState::FFState(const std::vector<Layer> &layers)
    : layers(layers), spins(layers[0].in)
{
    for (auto i = 0; i < layers.size()-1; i ++)
        assert(layers[i].out == layers[i+1].in);
    assert(layers.back().out == 1 || layers.back().out == 2);
}

scalar FFState::Weight(const rvec& in, const std::vector<double>& parameters) const
{
    size_t offset = 0;
    
    rvec current = in;
    for (const auto &l : layers) {
        current = l.Transform(current, parameters, offset);
        offset += l.ParameterCount();
    }

    // if last layer has size 1, only produce real params
    if (current.size() == 2)
        return exp(current(0) + J*current(1));
    return exp(current(0));
}

ket FFState::From(const std::vector<double> &parameters, const bool as_schmidt) const
{
    assert(parameters.size() == ParameterCount());
    ket out(ipow2(spins * (as_schmidt ? 2 : 1)));

    if (as_schmidt)
        out.setZero();

    for (auto i = 0; i < ipow2(spins); i ++)
        out(as_schmidt ? (ipow2(spins)*i + i) : i) = Weight(dec2vec(i, spins), parameters);

    return out.normalized();
}

size_t FFState::ParameterCount() const
{
    size_t count = 0;
    for (const auto &l : layers)
        count += l.ParameterCount();
    return count;
}

size_t FFState::Spins() const
{
    return layers[0].in;
}

==> arxiv 2/anc/c++/ffstate.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "nn.h"

class FFState {
    private:
        const std::vector<Layer> layers;
        const size_t spins;

    public:
        FFState(const std::vector<Layer> &layers);

        scalar Weight(const rvec& in, const std::vector<double>& parameters) const;
        ket From(const std::vector<double>& parameters, const bool as_schmidt=false) const;

        size_t ParameterCount() const;
        size_t Spins() const;
};

==> arxiv 2/anc/c++/ffstateproblem.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "ffstateproblem.h"
#include "ffstate.h"

#include <iostream>
#include "qpp/include/qpp.h"
FFStateCoherentInformationProblem::FFStateCoherentInformationProblem(const FFState& state, const double p, const bool as_schmidt)
    : channel_p(p),
    as_schmidt(as_schmidt),
    state(state),
    n_spins(state.Spins() * (as_schmidt ? 2 : 1)),
    n_sys(n_spins>>1),
    n_env(n_spins>>1),
    n_params(state.ParameterCount()),
    C(depolarizing_channel_and_env(p, n_sys, n_env))
{
    assert(n_spins % 2 == 0);
}

std::string FFStateCoherentInformationProblem::get_name() const
{
    return std::string("coherent information FFState problem") + (as_schmidt ? " (Schmidt)" : "");
}

dvec FFStateCoherentInformationProblem::fitness(const dvec& params) const
{
    dvec objective = {
        -coherent_information(C, ket2dm(state.From(params, as_schmidt)), {1}, { ipow2(n_sys), ipow2(n_env) })/n_sys
    };
    return objective;
}


std::pair<dvec, dvec> FFStateCoherentInformationProblem::get_bounds() const
{
    return { dvec(n_params, -5.), dvec(n_params, 5.) };
}


==> arxiv 2/anc/c++/ffstateproblem.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "quantum.h"
#include "ffstate.h"

class FFStateCoherentInformationProblem
{
protected:
    const FFState& state;
    const bool as_schmidt;
    const size_t n_spins;
    const size_t n_sys;
    const size_t n_env;
    const size_t n_params;

    const double channel_p;
    const superoperator C;
public:
    // note that we need a default constructor for rvalue forwarding
    FFStateCoherentInformationProblem(const FFState& state=FFState({}), const double p=.25, const bool as_schmidt=false);
    std::string get_name() const;
    dvec fitness(const dvec& params) const;
    std::pair<dvec, dvec> get_bounds() const;
};


==> arxiv 2/anc/c++/main.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "benchmark.h"
#include "quantum.h"
#include "utils.h"
#include "tests.h"

#include "rawstate.h"
#include "rawstateproblem.h"
#include "rbmstate.h"
#include "rbmstateproblem.h"
#include "ffstateproblem.h"

#include <complex>
#include <iostream>
#include <fstream>
#include <functional>

using std::cout;
using std::endl;
using std::flush;

//////////////////
// app code
#include <boost/program_options.hpp>

template<typename ostream_t>
int preset(const std::string& which, ostream_t&& out, const boost::program_options::variables_map& vm);

std::pair<bool, int> setup_command_line_args(int argc, char** argv, boost::program_options::variables_map& vm)
{
    try {
        using boost::program_options::value;
        boost::program_options::options_description desc{"Options"};
        desc.add_options()
            ("help,h", "This help")
            ("test", "Run a sequence of tests")
            ("model", value<std::string>()->default_value("FF"), "Which model to use. Has to be RBM or RBM-Schmidt, FF or FF-Schmidt, or RAW.")
            ("lalg", value<std::string>()->default_value("ccsaq"), "Local algorithm. Not checked for validity.")
            ("spins,s", value<size_t>()->default_value(6), "Number of spins to run the simulation on. Has to be even.")
            ("threads,t", value<size_t>()->default_value(2), "Number of threads")
            ("generations,g", value<size_t>()->default_value(50), "Number of generations per individual")
            ("population,n", value<size_t>()->default_value(10), "Size of population")
            ("error,e", value<double>()->default_value(1e-4), "Local optimization error threshold")
            ("maxeval,m", value<size_t>()->default_value(200), "Maximum number of local optimization steps")
            ("verbosity,v", value<size_t>()->default_value(1), "Output verbosity")
            ("precision", value<size_t>()->default_value(4), "Print precision for final state")
            ("threshold", value<double>()->default_value(0.0), "Print threshold for final state")
            ("probability,p", value<double>()->default_value(0.25), "Noise probability")
            ("file", value<std::string>(), "Write simulation output to file");

        store(parse_command_line(argc, argv, desc), vm);

        if (vm.count("help") > 0) {
            cout << desc << endl;
            return {true, 0};
        }

        if (vm.count("test") > 0) {
            tests();
            return {true, 0};
        }

        if (vm.count("file") > 0) {
            std::ofstream of;
            of.open(vm["file"].as<std::string>().c_str(), std::ios::out);
            if (!of) {
                cout << "output file cannot be opened for writing." << endl;
                return {true, 1};
            }
        }


        // sanitize
        auto model = vm["model"].as<std::string>();
        if (model != "RBM" && model != "RBM-Schmidt" && model != "FF" && model != "FF-Schmidt" && model != "RAW") {
            cout << "model needs to be RBM or RBM-Schmidt, FF or FF-Schmidt, or RAW" << endl;
            return {true, 1};
        }
        if (vm["spins"].as<size_t>() % 2 == 1) {
            cout << "spins needs to be even" << endl;
            return {true, 1};
        }
    } catch (const boost::program_options::error &e) {
        std::cerr << e.what() << endl;
        return {true, 1};
    }

    return {false, 0};
}


#include <pagmo/algorithms/pso.hpp>
#include <pagmo/algorithms/nlopt.hpp>
#include <pagmo/archipelago.hpp>

using ParamsToKetF = std::function<ket(const dvec&)>;
void print_population_statistics(std::ostream& out, ParamsToKetF params_to_ket, const pagmo::population& pop, const size_t spins, const double precision, const size_t threshold)
{
    auto champion_params = pop.champion_x();
    auto best_value = -pop.champion_f()[0];
    const pagmo::problem& problem = pop.get_problem();
    auto n_fevals = problem.get_fevals(),
         n_gevals = problem.get_gevals();

    auto state = params_to_ket(champion_params);
    out << "best CI = " << best_value << " found using " << n_fevals << " f-evals/" << n_gevals << " g-evals\n";
    out << "|psi> = \n";
    out << pretty_print(state, spins, threshold, precision);
    out << endl;
}

template<typename global_algorithm = pagmo::pso>
void run(pagmo::problem& problem,
         ParamsToKetF params_to_ket,
         const size_t SPINS,
         const double P,
         const size_t GENERATIONS,
         const size_t THREADS,
         const size_t POPULATION,
         const size_t VERBOSITY,
         const double ERROR_THRESHOLD,
         const double EVAL_THRESHOLD,
         const size_t OUT_PRECISION,
         const double OUT_THRESHOLD,
         const std::string& local_algorithm_name = "ccsaq",
         std::ostream& out = std::cout)
{
    using std::cout;

    cout << problem << "\n\n";

    ///////////////////////////////////////
    // global optimization
    cout << "\e[1;31m" << "GLOBAL OPTIMIZATION"  << "\e[0m" << endl;

    pagmo::algorithm global_solver{global_algorithm(GENERATIONS, 0.8, 1.49, 1.49, 1u)}; // number of generation
    global_solver.set_verbosity(VERBOSITY);
    pagmo::archipelago archipelago{THREADS, global_solver, problem, POPULATION}; // threads and population size

    pagmo::print(archipelago, "\n");
    cout << measure<std::chrono::milliseconds>::execution( [&]() {
            archipelago.evolve(1);
            archipelago.wait();

            cout << "optimization took ";
        }) << " ms" << endl;
    pagmo::print(archipelago, "\n");

    for (const auto &isl : archipelago) {
        // local optimization of best candidate
        cout << "\n\e[1;31m" << "CANDIDATE FROM GLOBAL OPTIMIZATION"  << "\e[0m\n";

        auto pop = isl.get_population();
        print_population_statistics(out, params_to_ket, pop, SPINS, OUT_PRECISION, OUT_THRESHOLD);
    }
    cout << endl << endl << std::flush;

    ///////////////////////////////////////
    // local optimization
    std::cout << "\n\e[1;31m" << "LOCAL OPTIMIZATION"  << "\e[0m\n";

    auto local_algorithm = pagmo::nlopt(local_algorithm_name);
    local_algorithm.set_xtol_abs(0.); // disable stopping criterion
    local_algorithm.set_xtol_rel(0.); // disable stopping criterion
    local_algorithm.set_selection("best");
    local_algorithm.set_replacement("worst");
    local_algorithm.set_ftol_abs(ERROR_THRESHOLD);
    local_algorithm.set_maxeval(EVAL_THRESHOLD);
    pagmo::algorithm local_solver{local_algorithm};
    local_solver.set_verbosity(VERBOSITY);

    for (auto &isl : archipelago)
        isl.set_algorithm(local_solver);
    pagmo::print(archipelago, "\n");

    cout << measure<std::chrono::milliseconds>::execution( [&]() {
        archipelago.evolve(1);
        archipelago.wait();

        cout << "optimization took ";
    }) << " ms" << endl;
    pagmo::print(archipelago, "\n");

    for (const auto &isl : archipelago) {
        // local optimization of best candidate
        std::cout << "\n\e[1;31m" << "CANDIDATE FROM LOCAL OPTIMIZATION"  << "\e[0m\n";

        auto pop = isl.get_population();
        print_population_statistics(out, params_to_ket, pop, SPINS, OUT_PRECISION, OUT_THRESHOLD);
    }
    cout << "\n\n" << std::flush;
}

int main(int argc, char** argv)
{
    boost::program_options::variables_map options;
    bool quit;
    int code;
    std::tie(quit, code) = setup_command_line_args(argc, argv, options);
    if (quit)
        return code;

    const std::string MODEL = options["model"].as<std::string>();
    const size_t SPINS = options["spins"].as<size_t>();
    const double P = options["probability"].as<double>();
    const size_t GENERATIONS = options["generations"].as<size_t>();
    const size_t THREADS = options["threads"].as<size_t>();
    const size_t POPULATION = options["population"].as<size_t>();
    const size_t VERBOSITY = options["verbosity"].as<size_t>();
    const double ERROR_THRESHOLD = options["error"].as<double>();
    const double EVAL_THRESHOLD = options["maxeval"].as<size_t>();
    const size_t OUT_PRECISION = options["precision"].as<size_t>();
    const double OUT_THRESHOLD = options["threshold"].as<double>();
    const std::string LALG = options["lalg"].as<std::string>();

    const bool SCHMIDT = MODEL == "FF-Schmidt" || MODEL == "RBM-Schmidt";
    const size_t nn_spins = SCHMIDT ? (SPINS>>1) : SPINS;

    // construct problem
    FFState state({
        Layer(nn_spins, nn_spins, Cos),
        Layer(nn_spins, nn_spins, ReLU),
        Layer(nn_spins, nn_spins, ReLU),
        Layer(nn_spins, SCHMIDT ? 1 : 2, Identity)
    });
    pagmo::problem problem =
        (MODEL == "RBM" || MODEL == "RBM-Schmidt") ?
        pagmo::problem{RBMStateCoherentInformationProblem(nn_spins, P, SCHMIDT)} :
        MODEL == "RAW" ?
        pagmo::problem{RawStateCoherentInformationProblem(SPINS, P)} :
        pagmo::problem{FFStateCoherentInformationProblem(state, P, SCHMIDT)};

    // construct pretty print callback
    ParamsToKetF params_to_ket;
    if (MODEL == "RAW")
        params_to_ket = [](const dvec& params) { return RawState::From(params); };
    if (MODEL == "RBM" || MODEL == "RBM-Schmidt")
        params_to_ket = [&](const dvec& params) { return RBMState::From(params, SCHMIDT, 3*nn_spins); };
    if (MODEL == "FF" || MODEL == "FF-Schmidt")
        params_to_ket = [&](const dvec& params) { return state.From(params, SCHMIDT); };

    // run problem
    std::ostream* out = &std::cout;
    std::ofstream fout;
    if (options.count("file") > 0) {
        fout.open(options["file"].as<std::string>().c_str(), std::ios::out);
        out = &fout;
    }

    run(problem, params_to_ket, SPINS, P, GENERATIONS, THREADS, POPULATION, VERBOSITY, ERROR_THRESHOLD, EVAL_THRESHOLD, OUT_PRECISION, OUT_THRESHOLD, LALG, *out);

    return 0;
}

==> arxiv 2/anc/c++/nn.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "nn.h"

Layer::Layer(const size_t in, const size_t out, ActivationFunction f)
    : in(in), out(out), f(f)
{}

size_t Layer::ParameterCount() const
{
    // in*out for matrix, out for bias
    return in*out + out;
}

rvec Layer::Transform(const rvec& a, const std::vector<double>& parameters, const size_t offset) const
{
    assert(parameters.size()-offset >= ParameterCount());

    // map data to some vectors without copying
    Eigen::Map<const rmat> W(parameters.data() + offset, out, in);
    Eigen::Map<const rmat> b(parameters.data() + offset + in*out, out, 1);

    return (W*a + b).unaryExpr(f);
}

==> arxiv 2/anc/c++/nn.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "quantum.h"

using ActivationFunction = double (*)(const double&);

struct Layer {
    const size_t in, out;
    const ActivationFunction f;

    Layer(const size_t in, const size_t out, const ActivationFunction f);

    size_t ParameterCount() const;
    rvec Transform(const rvec& a, const std::vector<double>& parameters, const size_t offset) const;
};

==> arxiv 2/anc/c++/quantum.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "quantum.h"
#include "utils.h"

#include "qpp/include/qpp.h"
#include <unsupported/Eigen/KroneckerProduct>

#include <iostream>

const cmat ID = qpp::gt.Id<cmat>(2);
const cmat SX = qpp::gt.X;
const cmat SY = qpp::gt.Y;
const cmat SZ = qpp::gt.Z;

const ket Ket0 = qpp::st.z0;
const ket Ket1 = qpp::st.z1;
const ket KetP = qpp::st.x0;
const ket KetM = qpp::st.x1;

const cmat Rho0 = ket2dm(Ket0);
const cmat Rho1 = ket2dm(Ket1);
const cmat RhoP = ket2dm(KetP);
const cmat RhoM = ket2dm(KetM);

const scalar J = scalar(0., 1.);

using Eigen::kroneckerProduct;


// density matrix for ket
cmat ket2dm(const ket& psi)
{
    return kroneckerProduct(psi, psi.adjoint());
}


// depolarizing channel as a list of Kraus matrices
channel qubit_depolarizing_channel(const double p)
{
    return {
        std::sqrt(1.-p*3./4.) * ID.sparseView(),
        std::sqrt(p*3./4./3.) * SX.sparseView(),
        std::sqrt(p*3./4./3.) * SY.sparseView(),
        std::sqrt(p*3./4./3.) * SZ.sparseView()
    };
}

// identity channel
channel identity_channel(size_t n)
{
    return { qpp::gt.Id<cmat>(ipow2(n)).sparseView() };
}
channel identity_channel(const channel& other)
{
    return identity_channel(ilog2(other[0].rows()));
}

// tensor product for Krauss representation of channel
channel tensor(const channel& A, const channel& B)
{
    channel out;
    out.reserve(A.size() * B.size());

    for (auto& a : A)
        for (auto& b : B)
            out.emplace_back( kroneckerProduct<smat, smat>(a, b) );

    return out;
}

// tensor power for Krauss representation of channel
channel tensor(const channel& C, const size_t power)
{
    channel out = C;

    for (auto i = 0; i < power-1; i ++)
        out = tensor(out, C);

    return out;
}

// kraus to superoperator
superoperator kraus2super(const channel& C)
{
    const auto d = C[0].rows();
    superoperator out(d*d, d*d);

    for (const auto& c : C) {
        const auto&& ctc = kroneckerProduct(c.conjugate(), c).eval();
        out += ctc;
    }

    out.makeCompressed();
    return out;
}

// qpp::apply with kraus operators is slow, so we use superoperators
cmat apply_super(const superoperator& C, const cmat& rho)
{
    assert(rho.rows() == rho.cols());

    auto d = rho.cols();
    cmat out(d, d);

    Eigen::Map<const ket> vin(rho.transpose().data(), d*d, 1);
    Eigen::Map<ket> vout(out.transpose().data(), d*d, 1);
    vout = C*vin;

    return out;
}

// singular or eigenvalues
rvec svals(const cmat& A) {
    return Eigen::SelfAdjointEigenSolver<cmat>(A, Eigen::EigenvaluesOnly).eigenvalues();
}

// matrix logarithm, assumes self-adjoint PSD matrix
cmat mlog(const cmat& A) {
    auto decomp = Eigen::SelfAdjointEigenSolver<cmat>(A, Eigen::ComputeEigenvectors);
    auto evals = decomp.eigenvalues().real();
    assert(evals.minCoeff() > 0.);

    auto V = decomp.eigenvectors();
    assert(V.isUnitary());
    assert(A.isApprox(V * evals.asDiagonal() * V.adjoint(), 1e-12));

    auto D = evals.array().unaryExpr<double(*)(double)>(&std::log2).matrix().asDiagonal();

    return V * D * V.adjoint();
}

// von Neumann entropy
double entropy(const cmat& A) {
    auto ev = svals(A); // get the singular values

    double result = 0;
    for (auto i = 0; i < ev.rows(); ++i)
        if (ev(i) > 0.) // not identically zero
            result -= ev(i) * std::log2(ev(i));

    return result;
}

// derivative of von Neumann entropy
// since the matrix log is the most costly operation,
// pass a series of derivative vectors in so that we can reuse it
dvec entropy_D(const cmat& A, const std::vector<cmat>& Ds) {
    dvec out(Ds.size());
    auto L = mlog(A);
    for (auto i = 0; i < Ds.size(); i ++)
        out[i] = -(Ds[i] * L).trace().real();

    return out;
}

// conditional entropy
double conditional_entropy(const cmat& rho_AB, const ivec& B, const ivec& dims)
{
    const auto rho_B = qpp::ptrace(rho_AB, B, dims);
    return entropy(rho_AB) - entropy(rho_B);
}

// coherent information, superoperator version, explicit dimensions
double coherent_information(const superoperator& C, const cmat& rho, const ivec& B, const ivec& dims)
{
    return -conditional_entropy(apply_super(C, rho), B, dims);
}

// coherent information, superoperator version
double coherent_information(const superoperator& C, const cmat& rho, const size_t sys, const size_t env)
{
    return coherent_information(C, rho, {1}, {ipow2(sys), ipow2(env)});
}

// conditional entropy derivative
dvec conditional_entropy_D(const cmat& rho_AB, const std::vector<cmat>& sigma_ABs, const ivec& B, const ivec& dims)
{
    const auto d = sigma_ABs.size();

    const auto rho_B = qpp::ptrace(rho_AB, B, dims);
    std::vector<cmat> sigma_Bs(d);
    for (auto i = 0; i < d; i ++)
        sigma_Bs[i].noalias() = qpp::ptrace(sigma_ABs[i], B, dims);

    dvec S_AB = entropy_D(rho_AB, sigma_ABs), S_B = entropy_D(rho_B, sigma_Bs);
    dvec out(d);
    for (auto i = 0; i < d; i ++)
        out[i] = S_AB[i] - S_B[i];
    return out;
}

// coherent information derivative, superoperator version, explicit dimensions
dvec coherent_information_D(const superoperator& C, const cmat& rho, const std::vector<cmat>& sigmas, const ivec& B, const ivec& dims)
{
    const auto d = sigmas.size();

    std::vector<cmat> sigmas_prime(d);
    for (auto i = 0; i < d; i ++)
        sigmas_prime[i].noalias() = apply_super(C, sigmas[i]);

    dvec S = conditional_entropy_D(apply_super(C, rho), sigmas_prime, B, dims);
    std::transform(S.begin(), S.end(), S.begin(), std::negate<double>());
    return S;
}

// coherent information derivative, superoperator version
dvec coherent_information_D(const superoperator& C, const cmat& rho, const std::vector<cmat>& sigmas, const size_t sys, const size_t env)
{
    return coherent_information_D(C, rho, sigmas, {1}, {ipow2(sys), ipow2(env)});
}

// coherent information of channel
double coherent_information(const superoperator& C, const size_t rounds, const size_t sys, const size_t env)
{
    auto ci = 0.;
    for (auto i = 0; i < rounds; i ++)
        ci += coherent_information(C, ket2dm(qpp::randket(ipow2(sys+env))), sys, env);
    return ci/rounds;
}

// coherent information, channel version
double coherent_information(const channel& C, const cmat& rho, const size_t sys)
{
    const size_t spins = ilog2(rho.rows());
    assert(sys >= 1 && sys < spins);
    cmat copy = rho;

    // densify channel
    std::vector<cmat> C_dense;
    C_dense.reserve(C.size());
    for (const auto& k : C)
        C_dense.emplace_back(k);

    // apply krauss operators successively
    std::vector<size_t> dims(spins, 2);
    for (size_t i = 0; i < sys; i ++)
        copy = qpp::apply(copy, C_dense, {i}, dims);

    return -conditional_entropy(copy, {1}, {ipow2(sys), ipow2(spins-sys)}); 
}

// repetition encode a state
ket repetition_encode(const ket& psi, const size_t n)
{
    auto d = psi.rows();
    ket out = qpp::mket( ivec(n, 0) ) * psi(0);
    for (auto i = 1; i < d; i ++)
        out.noalias() += qpp::mket( ivec(n, i) ) * psi(i);
    return out;
}

// display state
#include <bitset>
#include <limits>
std::string pretty_print(const ket& psi, const size_t spins, const double threshold, const size_t precision)
{
    using std::abs;

    std::ostringstream out;

    // less than 100 colums width
    size_t width = 80u - 2*precision - spins;

    double max = psi.redux([](const auto& a, const auto& b){ return abs(a) > abs(b) ? abs(a) : abs(b); }).real();
    if (max == 0.)
        return "";
    
    out.precision(precision);
    out << std::scientific;
    constexpr size_t max_len = std::numeric_limits<size_t>::digits;
    for (auto i = 0; i < psi.rows(); i ++) {
        const scalar& v = psi(i);

        double bar_length = abs(v) * static_cast<double>(width);
        if (bar_length < threshold) continue;
        bar_length /= max;

        out
            << std::bitset<max_len>(i).to_string().substr( max_len-spins, spins )
            << ": " << std::setw(precision+7) << std::setfill(' ') << v.real() << "+"
                    << std::setw(precision+7) << std::setfill(' ') << v.imag() << "i |";
        while (true) {
            out << "█";
            bar_length -= 1.;
            if (bar_length < 1.)
                break;
        }
        out << "\n";
    }

    return out.str();
}

superoperator depolarizing_channel_and_env(const double p, const size_t copies, const size_t env, const size_t optimize_after)
{
    assert(copies >= 1 && env >= 1);

    size_t spins = copies + env;
    const channel C_single = qubit_depolarizing_channel(p);

    // we sparsify the matrix after each multiplication to save memory and speed up further usage
    const auto keeper = [] (auto _, auto __, const scalar& val) { return abs(val) > 0.; };

    superoperator C = kraus2super(tensor(C_single, identity_channel(spins - 1)));
    for (size_t i = 1; i < copies; i ++) {
        C = C * kraus2super(tensor(tensor(identity_channel(i), C_single), identity_channel(spins - 1 - i)));
        if (spins > optimize_after) // save memory on the fly
            C.prune(keeper);
    }

    C.prune(keeper);
    return C;
}



==> arxiv 2/anc/c++/quantum.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "utils.h"

#include <Eigen/Dense>
#include <Eigen/Sparse>
#include "qpp/include/types.h"


using qpp::cmat;
using qpp::ket;
using qpp::bra;

using scalar = std::complex<double>;
using smat = Eigen::SparseMatrix<scalar>;
using channel = std::vector<smat>;
using superoperator = smat;

using rvec = qpp::dyn_col_vect<double>;
using ivec = std::vector<qpp::idx>;
using rmat = qpp::dyn_mat<double>;
using dvec = std::vector<double>;

// constants
extern const cmat ID, SX, SY, SZ;
extern const ket Ket0, Ket1, KetP, KetM;
extern const cmat Rho0, Rho1, RhoP, RhoM;
extern const scalar J;

// forward-declarations
cmat ket2dm(const qpp::ket& psi);
channel qubit_depolarizing_channel(const double p);
channel identity_channel(size_t n = 2);
channel identity_channel(const channel& other);
channel tensor(const channel& A, const channel& B);
channel tensor(const channel& C, const size_t power);
superoperator kraus2super(const channel& C);
cmat apply_super(const superoperator& C, const cmat& rho);
rvec svals(const cmat& A);

double entropy(const cmat& A);
dvec entropy_D(const cmat& A, const std::vector<cmat>& Ds);
double conditional_entropy(const cmat& rho_AB, const ivec& B, const ivec& dims);
dvec conditional_entropy_D(const cmat& rho_AB, const std::vector<cmat>& sigma_ABs, const ivec& B, const ivec& dims);
double coherent_information(const superoperator& C, const cmat& rho, const ivec& B, const ivec& dims);
double coherent_information(const superoperator& C, const cmat& rho, const size_t sys, const size_t env);
dvec coherent_information_D(const superoperator& C, const cmat& rho, const std::vector<cmat>& sigmas, const ivec& B, const ivec& dims);
dvec coherent_information_D(const superoperator& C, const cmat& rho, const std::vector<cmat>& sigmas, const size_t sys, const size_t env);

double coherent_information(const superoperator& C, const size_t rounds, const size_t sys, const size_t env);
double coherent_information(const channel& C, const cmat& rho, const size_t sys);
ket repetition_encode(const ket& psi, const size_t n);
std::string pretty_print(const ket& psi, const size_t spins, const double threshold = .01, const size_t precision = 6);
superoperator depolarizing_channel_and_env(const double p, const size_t copies, const size_t env, const size_t optimize_after = 7);

==> arxiv 2/anc/c++/rawstate.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "rawstate.h"

#include "quantum.h"

RawState::RawState() = default;

ket RawState::From(const std::vector<double>& parameters)
{
    assert(parameters.size() % 2 == 0);

    auto d = parameters.size() / 2;
    std::vector<scalar> complex_parameters(d);
    for (auto i = 0; i < d; i ++)
        complex_parameters[i] = parameters[2*i] + J*parameters[2*i + 1];

    Eigen::Map<const ket> state(complex_parameters.data(), d, 1);
    return state.normalized();
}

ket RawState::DFrom(const size_t i, const size_t spins)
{
    const size_t p_count = ParameterCount(spins);
    assert(i < p_count);
    const size_t d = p_count / 2;
    std::vector<scalar> complex_parameters(d, 0.);
    if (i % 2 == 0)
        complex_parameters[i / 2] = 1. + J*0.;
    else
        complex_parameters[i / 2] = 0. + J*1.;

    Eigen::Map<const ket> state(complex_parameters.data(), d, 1);
    return state.normalized();
}

size_t RawState::ParameterCount(const size_t spins)
{
    // one complex vector of 2^spins entries
    return 2 * ipow2(spins);
}

==> arxiv 2/anc/c++/rawstate.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "quantum.h"

class RawState
{
    private:
        RawState();

    public:
        static ket From(const std::vector<double>& parameters);
        static ket DFrom(const size_t i, const size_t spins);
        static size_t ParameterCount(const size_t spins);
};

==> arxiv 2/anc/c++/rawstateproblem.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "rawstateproblem.h"
#include "rawstate.h"

#include <iostream>
#include "qpp/include/qpp.h"
RawStateCoherentInformationProblem::RawStateCoherentInformationProblem(const size_t spins, const double p)
    : channel_p(p),
    n_spins(spins),
    n_sys(spins>>1),
    n_env(spins>>1),
    n_params(RawState::ParameterCount(spins)), 
    C(depolarizing_channel_and_env(p, n_sys, n_env))
{
    assert(spins % 2 == 0);
}

std::string RawStateCoherentInformationProblem::get_name() const
{
    return "coherent information raw state problem";
}

dvec RawStateCoherentInformationProblem::fitness(const dvec& params) const
{
    auto state = RawState::From(params);
    // pagmo minimizes by default
    dvec objective = {
        -coherent_information(C, ket2dm(state), n_sys, n_env)/n_sys
    };
    return objective;
}

dvec RawStateCoherentInformationProblem::gradient(const dvec& params) const
{
    // analytical gradient
    auto state = RawState::From(params);
    std::vector<cmat> sigmas(n_params);
    for (auto i = 0; i < n_params; i ++) {
        auto der = RawState::DFrom(i, n_spins);
        // derivative of |x><x| is |x'><x| + |x><x'|
        sigmas[i].noalias() = der * state.adjoint() + state * der.adjoint();
    }

    dvec objective = coherent_information_D(C, ket2dm(state), sigmas, n_sys, n_env);
    // flip gradient since pagmo minimizes
    for (auto i = 0; i < n_params; i ++) {
        objective[i] /= n_sys;
        objective[i] *= -1.;
    }
    return objective;
}


std::pair<dvec, dvec> RawStateCoherentInformationProblem::get_bounds() const
{
    return { dvec(n_params, -1.), dvec(n_params, 1.) };
}


==> arxiv 2/anc/c++/rawstateproblem.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "quantum.h"

class RawStateCoherentInformationProblem
{
protected:
    const size_t n_spins;
    const size_t n_sys;
    const size_t n_env;
    const size_t n_params;

    const double channel_p;
    const superoperator C;
public:
    // note that we need a default constructor for rvalue forwarding
    RawStateCoherentInformationProblem(const size_t spins=2, const double p=.25);
    std::string get_name() const;
    dvec fitness(const dvec& params) const;
    dvec gradient(const dvec& params) const;
    std::pair<dvec, dvec> get_bounds() const;
};


==> arxiv 2/anc/c++/rbmstate.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "rbmstate.h"

#include "quantum.h"

namespace {
    rvec dec2vec(unsigned int dec, size_t n)
    {
        rvec out(n);
        for (auto i = 0; i < n; i ++)
            out(n-i-1) = static_cast<double>( (dec>>i) & 0x01 );
        return out;
    }
}

RBMState::RBMState() = default;

ket RBMState::From(const ket& a, const ket& b, const cmat& W, const bool as_schmidt)
{
    assert(W.size() == a.size()*b.size());
    const size_t spins = a.size();

    ket out(ipow2(spins * (as_schmidt ? 2 : 1)));

    if (as_schmidt)
        out.setZero();

    for (auto i = 0; i < ipow2(spins); i ++)
        out(as_schmidt ? (ipow2(spins)*i + i) : i) = Weight(dec2vec(i, spins), a, b, W);

    return out.normalized();
}

ket RBMState::From(const std::vector<double>& parameters, const bool as_schmidt, const size_t hidden_layer_width)
{
    // get complex values from real parameters
    // for Schmidt ansatz all those parameters are real
    auto n_params = parameters.size() / (as_schmidt ? 1 : 2);
    std::vector<scalar> complex_parameters(n_params);
    if (as_schmidt)
        for (auto i = 0; i < n_params; i ++)
            complex_parameters[i] = parameters[i] + J*0.;
    else
        for (auto i = 0; i < n_params; i ++)
            complex_parameters[i] = parameters[2*i] + J*parameters[2*i + 1];

    size_t D, Dh;
    if (hidden_layer_width == 0) { // hidden layer same width
        // size of vector a; since D = d_a = d_b and d_W = d_a*d_a, solve for D
        D = Dh = isqrt(1 + n_params) - 1;
    } else {
        Dh = hidden_layer_width;
        D = (n_params - Dh) / (1 + Dh);
    }
    assert(D >= 1 && Dh >= 1 && (n_params == D + Dh + D*Dh));

    // map data to some vectors without copying
    Eigen::Map<const ket> view(complex_parameters.data(), n_params, 1);
    auto a = view.block(0, 0, D, 1);
    auto b = view.block(D, 0, Dh, 1);
    auto W = Eigen::Map<const cmat>(complex_parameters.data()+D+Dh, Dh, D);


    return From(a, b, W, as_schmidt);
}

size_t RBMState::ParameterCount(const size_t spins, const bool as_schmidt, const size_t hidden_layer_width)
{
    const size_t Dh = hidden_layer_width > 0 ? hidden_layer_width : spins;
    // 2 complex vectors, 1 complex matrix 
    return (spins + Dh + spins*Dh) * (as_schmidt ? 1 : 2);
}

scalar RBMState::Weight(const ket& in, const ket& a, const ket& b, const cmat& W)
{
    scalar F = 1.;
    ket prod = W * in;
    assert(prod.size() == b.size());
    for (auto i = 0; i < b.size(); i ++)
        F *= 2.*cosh(b(i) + prod(i));
    return exp(static_cast<scalar>(in.dot(a))) * F;
}

==> arxiv 2/anc/c++/rbmstate.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "quantum.h"

class RBMState
{
    private:
        RBMState();

    public:
        static ket From(const ket& a, const ket& b, const cmat& W, const bool as_schmidt);
        static ket From(const std::vector<double>& parameters, const bool as_schmidt, const size_t hidden_layer_width);

        static size_t ParameterCount(const size_t spins, const bool as_schmidt, const size_t hidden_layer_width);

    protected:
        static scalar Weight(const ket& in, const ket& a, const ket& b, const cmat& W);
        // converts the number, e.g. 5, to a state {0, 1, 0, 1} of length n
        static ket dec2ket(unsigned int dec, size_t n);
};

==> arxiv 2/anc/c++/rbmstateproblem.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "rbmstateproblem.h"
#include "rbmstate.h"

#include <iostream>
#include "qpp/include/qpp.h"
RBMStateCoherentInformationProblem::RBMStateCoherentInformationProblem(const size_t spins, const double p, const bool as_schmidt)
    : as_schmidt(as_schmidt),
    channel_p(p),
    n_spins(spins),
    total_spins(spins * (as_schmidt ? 2 : 1)),
    n_sys(total_spins>>1),
    n_env(total_spins>>1),
    n_params(RBMState::ParameterCount(n_spins, as_schmidt, (as_schmidt ? 3 : 1.5)*n_spins)),
    C(depolarizing_channel_and_env(p, n_sys, n_env))
{
    assert(total_spins % 2 == 0);
}

std::string RBMStateCoherentInformationProblem::get_name() const
{
    return std::string("coherent information RBMState problem") + (as_schmidt ? " (Schmidt)" : "");
}

dvec RBMStateCoherentInformationProblem::fitness(const dvec& params) const
{
    auto state = RBMState::From(params, as_schmidt, (as_schmidt ? 3 : 1.5)*n_spins);
    // pagmo minimizes by default
    dvec objective = {
        -coherent_information(C, ket2dm(state), {1}, { ipow2(n_sys), ipow2(n_env) })/n_sys
    };
    return objective;
}

std::pair<dvec, dvec> RBMStateCoherentInformationProblem::get_bounds() const
{
    return { dvec(n_params, -10.), dvec(n_params, 10.) };
}


==> arxiv 2/anc/c++/rbmstateproblem.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include "quantum.h"

class RBMStateCoherentInformationProblem
{
protected:
    const bool as_schmidt;
    const size_t total_spins;
    const size_t n_spins;
    const size_t n_sys;
    const size_t n_env;
    const size_t n_params;

    const double channel_p;
    const superoperator C;
public:
    // note that we need a default constructor for rvalue forwarding
    RBMStateCoherentInformationProblem(const size_t spins=2, const double p=.25, const bool as_schmidt=false);
    std::string get_name() const;
    dvec fitness(const dvec& params) const;
    std::pair<dvec, dvec> get_bounds() const;
};


==> arxiv 2/anc/c++/tests.cpp <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#include "tests.h"
#include "benchmark.h"
#include "quantum.h"
#include "rbmstate.h"
#include "ffstate.h"

#include "qpp/include/qpp.h"
#include <unsupported/Eigen/KroneckerProduct>

using Eigen::kroneckerProduct;

#include <iostream>
void tests()
{
    using std::cout;
    using std::endl;
    using qpp::disp;

    std::ios::fmtflags old_flags( cout.flags() );

    // a list of test cases
    cout << "depolarizing channel with p = .1" << endl;
    cout << disp( cmat(kraus2super(qubit_depolarizing_channel(.1))) ) << endl << endl;

    auto C1 = kraus2super(tensor(qubit_depolarizing_channel(.1), 2));
    cout << "depolarizing channel with p = .1, 2 copies" << endl;
    cout << disp(cmat(C1)) << endl << endl;

    cout << "apply 2 qubit depolarizing channel with p = .1 to |01>" << endl;
    cout << disp( apply_super(C1, ket2dm(kroneckerProduct(Ket0, Ket1))) ) << endl << endl;

    auto C2 = kraus2super(tensor(qubit_depolarizing_channel(.99), identity_channel(1)));
    cout << "apply qubit depolarizing channel with p = .99 to first subsystem of |0><0| x |-><-|" << endl;
    cout << disp( apply_super(C2, ket2dm(kroneckerProduct(Ket0, KetM))) ) << endl << endl;

    cout << "conditional entropy with base 2 of |0><0| x 1" << endl;
    cout << conditional_entropy(qpp::kron(Rho0, ID), {1}, {2, 2}) << endl << endl;

    cout << "coherent information for two copies of qubit depolarizing channel over 1000 random states" << endl;
    cout << std::fixed << std::setprecision(3);
    for (double p = .2; p < .3; p += .005) {
        auto C = depolarizing_channel_and_env(p, 2, 2);
        cout << measure<std::chrono::microseconds>::execution( [&C, p]() {
                cout << "p=" << p << ":\t" << coherent_information(C, 1000, 2, 2)/2 << " [time ";
                })/100 << "µs/call]" << endl;
    }
    cout << endl;

    cout << "coherent information for 100 random states, 3 channel uses" << endl;
    for (double p = .25; p < .26; p += .001) {
        auto C = depolarizing_channel_and_env(p, 3, 3);
        cout << measure<std::chrono::microseconds>::execution( [&C, p]() {
                cout << "p=" << p << ":\t" << coherent_information(C, 100, 3, 3)/3 << " [time ";
                })/100 << "µs/call]" << endl;
    }
    cout << endl;

    cout << "coherent information for repetition code (Krauss channel application)" << "\np";
    for (size_t n = 1; n <= 7; n ++)
        cout << "\t\tn=" << n;
    cout << "\n";
    for (double p = .25; p < .255; p += 0.00001) {
        auto C = qubit_depolarizing_channel(p);

        cout << std::setprecision(5) << std::fixed << std::noshowpos  << p << "\t";
        cout << std::setprecision(4) << std::scientific << std::showpos;
        for (size_t n = 1; n <= 7; n ++) {
            auto rho = ket2dm(repetition_encode(KetP, n+1));
            cout << "\t" << coherent_information(C, rho, n)/n;
        }
        cout << "\n" << std::flush;
    }
    cout << "\n";
    cout.flags(old_flags);

    auto CC = kraus2super(tensor(identity_channel(3), tensor(qubit_depolarizing_channel(.1), 3)));
    cout << "superoperator of size " << CC.rows() << "x" << CC.cols() << endl;

    // rbm state
    ket a(2), b(2);
    a << 2.*J, .3;
    b << 5., -1.*J+.2;
    cmat W(2, 2);
    W << 3., 2., 1., 0.;

    cout << "RBM State s with a=" << endl;
    cout << disp(a) << endl << "b=" << endl << disp(b) << endl << "W=" << endl << disp(W) << endl;
    cout << "s (Schmidt) =" << endl << disp(RBMState::From(a, b, W, true).normalized()) << endl << endl;

    // ffstate
    cout << "ffstate with 2->3 (ReLU)->2 (ReLU)" << endl;
    FFState state({
        Layer{2, 3, ReLU},
        Layer{3, 2, ReLU}
    });

    cout << "parameter count=" << state.ParameterCount() << endl;
    auto params = {.1, .3, .4, -.2, -.1, 1., .2, 10., 9., 8., .7, -.6, .5, .4, -.3, 2., 1.};
    cout << "s=" << disp(state.From(params)) << endl << endl;
    cout << "s (Schmidt)=" << disp(state.From(params, true)) << endl << endl;

}

==> arxiv 2/anc/c++/tests.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

void tests();

==> arxiv 2/anc/c++/utils.h <==
// (c) 2018, Johannes Bausch, jkrb2@cam.ac.uk

#pragma once

#include <stddef.h>
#include <cmath>
#include <vector>
//
// power of 2
inline size_t ipow2(size_t n)
{
    return 1<<n;
}

// log of 2
inline size_t ilog2(size_t d)
{
    return std::ilogb(d);
}

// integer sqrt
inline size_t isqrt(size_t d)
{
    return static_cast<size_t>(std::round(std::sqrt(d)));
}

inline double ReLU(const double& x)
{
    return (x > 0.) ? x : 0.;
}

inline double Identity(const double& x)
{
    return x;
}

inline double Tanh(const double& x)
{
    return std::tanh(x);
}

inline double Cos(const double& x)
{
    return std::cos(x);
}

==> arxiv 2/anc/matlab/ame/Qm.m <==
function res = Qm(psi,set,d,n)
% Written by Felix Leditzky, 2017-2018.

diff_set = setdiff(1:n,set');
R = TrX(psi,diff_set,d*ones(1,n));
res = real(trace(R*R));
end

==> arxiv 2/anc/matlab/ame/ame.m <==
function ame(varargin)
% Searches for absolutely maximally entangled states AME(n,d) by maximizing
% the average linear entropy Q_m for m = floor(n/2) using the ABC
% algorithm, followed by pattern search and a final gradient search. The
% ansatz for the state is a neural network state with either
% Cartesian/polar feed-forward (FF) or restricted Boltzmann machine (RBM)
% architecture. The script can be called in the form
% 'ame('var_name1','var_value1',...)', where var_nameX is the name of the
% variable X and var_valueX its value. Below is a list of possible
% variables that can be set. These are also the default values, in case
% this script is called without parameters.

% d ... local dimension
% n ... number of qudits
% net ... switch to select either FF (net = 0) or RBM (net=1) architecture
% h ... number of hidden layers with width n each (FF), or single number equal
%       to width of hidden layer (RBM)
% mode ... encoding to use for input string to neural network: 
%          0 = binary, 1 = one-hot, 2 = scaled
% N ... # bees in the ABC algorithm
% limit ... number of iterations before bee is converted to scout in case
%           of unsuccessful harvesting
% max_stall ... maximum number of stalling iterations before ABC phase
%               terminates
% cos_switch ... flag whether first hidden layer uses Cos as activation
%                function (all other hidden layers use ReLU)
% polar ... flag if output layer of FF network should be polar (polar = 1)
%           or Cartesian (polar = 0)
% pars ... # (parallel) threads to use for optimization routine
% iter_max_abc ... maximum # of iterations in ABC optimization phase
% iter_max_ds ... maximum # of iterations in pattern search optimization phase
% iter_max_fu ... maximum # of iterations in gradient search (fminunc) phase

% Written by Felix Leditzky, 2017-2018.

v.d = 2;
v.n = 2;
v.h = 4;
v.N = 1000;
v.limit = 25;
v.iter_max_abc = 5000;
v.iter_max_ds = 5000;
v.iter_max_fu = 10000;
v.max_stall = 1000;
v.cos_switch = 1;
v.mode = 2;
v.pars = 4;
v.net = 0;
v.polar = 0;

known_vars = fieldnames(v);

if (mod(nargin,2) ~= 0)
    error('Expecting even number of input arguments (var_name var_value)');
end

for j = 1:2:nargin-1
    if ~ismember(varargin{j}, known_vars)
        error('Argument "%s" is not a known variable!',varargin{j});
    end
    val = str2double(varargin{j+1});
    if isnan(val)
        error('Value "%s" of variable "%s" is not a numeric scalar', varargin{j+1},varargin{j});
    end
    v.(varargin{j}) = val;
end

d = v.d;
n = v.n;
N = v.N;
limit = v.limit;
iter_max_abc = v.iter_max_abc;
iter_max_ds = v.iter_max_ds;
iter_max_fu = v.iter_max_fu;
max_stall = v.max_stall;
cos_switch = v.cos_switch;
mode = v.mode;
pars = v.pars;
net = v.net;
polar = v.polar;
h = v.h;

% switch net
%     case 0
%         h = v.h;
%     case 1
%         switch mode
%             case 0
%                 h = n*ceil(log2(d));
%             case 1
%                 h = n*d;
%             case 2
%                 h = n;
%         end
% end

% delete(gcp('nocreate'))
% myCluster = parcluster('local');
% myCluster.NumWorkers = pars;
% saveProfile(myCluster);
% try
%     parpool('local',pars);
% catch
%     disp(['Problems starting ',num2str(pars),' workers on parallel pool, falling back to default']);
%     parpool('local');
% end

m = floor(n/2);

%%% Create spin list
switch mode
    case 0
        mode = 'binary';
    case 1
        mode = 'one_hot';
    case 2
        mode = 'scaled';
    otherwise
        error('Unknown mode, must be in {0,1,2}.');
end
disp('Creating spin list...')

if (strcmp(mode,'binary'))
    l = ceil(log2(d));
    alpha = cell(1,d);
    for j=1:d
        alpha{j} = sparse((dec2bin(j-1,l)-'0')');
    end
    spin_list = sparse(l*n,d^n);
    parfor j=0:d^n-1
        if (j > 0 && mod(j,1000)==0)
            disp([num2str(j),'/',num2str(d^n),' created...'])
        end
        string = dec2base(j,d,n)-'0';
        vec = alpha{string(1)+1};
        for k=2:n
            vec = [vec;alpha{string(k)+1}];
        end
        spin_list(:,j+1) = vec;
    end
elseif (strcmp(mode,'one_hot'))
    l = d;
    alpha = speye(d);
    spin_list = sparse(l*n,d^n);
    parfor j=0:d^n-1
        if (j > 0 && mod(j,1000)==0)
            disp([num2str(j),'/',num2str(d^n),' created...'])
        end
        string = dec2base(j,d,n)-'0';
        vec = alpha(:,string(1)+1);
        for k=2:n
            vec = [vec;alpha(:,string(k)+1)];
        end
        spin_list(:,j+1) = vec;
    end
elseif (strcmp(mode,'scaled'))
    l = 1;
    spin_list = spalloc(n,d^n,n*d^(n-1)*(d-1));
    parfor j=0:d^n-1
        if (j > 0 && mod(j,1000)==0)
            disp([num2str(j),'/',num2str(d^n),' created...'])
        end
        string = (dec2base(j,d,n)-'0')';
        spin_list(:,j+1) = 1/(d-1)*string;
        if (((n >= 4) && (d > 4)) && (j > 0 && mod(j,100)==0))
            disp([num2str(j),' spin vectors created...'])
        end
    end
else
    error('Unknown mode (must be one_hot or binary)')
end
disp('Done.')
fprintf('\n')

n_aug = n*l;

rng('shuffle');
rnd_str = floor(1000*rand);

switch net
    case 0
        hidden = n_aug*ones(1,h);
        f_act = cell(1,length(hidden));

        Cos = @(x) cos(x);
        relu = @(x) max(x,0);
        if (cos_switch == 1)
            f_act{1} = Cos;
        else
            f_act{1} = relu;
        end
        for j=2:length(hidden)
            f_act{j} = relu;
        end

        nx = 0;
        layers = [n_aug,hidden];
        for j=1:length(layers)-1
            nx = nx + layers(j)*layers(j+1) + layers(j+1);
        end
        nx = nx + 2*(hidden(end)+1);
        
        switch polar
            case 0
                get_psi = @(x) get_state_FF(x,n_aug,hidden,f_act,spin_list);
                f = @(x) -compute_mws_FF(d,m,x,n,get_psi);                
                lb = -10;
            case 1
                get_psi = @(x) get_state_FF_polar(x,n_aug,hidden,f_act,spin_list);
                f = @(x) -compute_mws_FF(d,m,x,n,get_psi);                
                lb = -10;
        end
        working_dir = ['n',num2str(n),'d',num2str(d),'_FF_',num2str(rnd_str),'/'];
        mkdir(working_dir);
    case 1
        nx = 2*(h*n_aug + h + n_aug);
        f = @(x) -compute_mws_RBM(d,m,x,n,l,h,spin_list);
        get_psi = @(x) get_state_RBM(x,n_aug,h,spin_list);
        
        lb = -1;
        working_dir = ['n',num2str(n),'d',num2str(d),'_RBM_',num2str(rnd_str),'/'];
        mkdir(working_dir);
    otherwise
        error('Unknown network, net variable must be 0 (FF) or 1 (RBM).');
end
ub = -lb;

D = nx;
SN = N/2;

disp(['Working directory: ',num2str(working_dir)])
fprintf('\n')

format long;

disp(['Searching for AME(',num2str(n),',',num2str(d),') states using ABC, DS and FMINUNC.'])
fprintf('\n')
disp('Network parameters')
fprintf('\n')
disp(['-) Mode: ',mode])

switch net
    case 0
        disp('-) Network architecture: FF')
        disp(['-) Hidden layers: ',num2str(hidden)])
        disp(['-) Activation function in first layer: ',func2str(f_act{1})])
        switch polar
            case 0
                disp('-) output layer: Cartesian')
            case 1
                disp('-) output layer: Polar')
        end
    case 1
        disp('-) Network architecture: RBM')
        disp(['-) Width of hidden layer: ',num2str(h)])
end
fprintf('\n')
disp('Optimization parameters')
fprintf('\n')
disp(['-) Number of threads: ',num2str(pars)])
disp(['-) Number of bees: ',num2str(N)])
disp(['-) Employed bee limit: ',num2str(limit)])
disp(['-) Max stall generations: ',num2str(max_stall)])
disp(['-) Max iterations in ABC: ',num2str(iter_max_abc)])
disp(['-) Max iterations in DS: ',num2str(iter_max_ds)])
disp(['-) Max iterations in FMINUNC: ',num2str(iter_max_fu)])

fprintf('\n')

disp('*** START OF ABC OPTIMIZATION ***')
fprintf('\n')
disp('Iteration | f_count | best fval | mean fval | stall')
disp('(* ... employed bee converted to scout bee)')
fprintf('\n')

best_abc = zeros(1,pars);
best_psi_abc = zeros(d^n,pars);
best_x_abc = zeros(nx,pars);

best_ds = zeros(1,pars);
best_fu = zeros(1,pars);

best_psi_ds = zeros(d^n,pars);
best_psi_fu = zeros(d^n,pars);

best_x_ds = zeros(nx,pars);
best_x_fu = zeros(nx,pars);

function [stop,options,optchanged]  = ds_output(optimValues,options,flag,filename)
    stop = false;
    optchanged = false;

    switch flag
        case 'init'
            disp('Starting the algorithm');
        case {'iter','interrupt'}
%             disp('Iterating ...')
            dlmwrite(filename,optimValues.fval,'-append','precision',15);
        case 'done'
            disp('Performing final task');
    end
end

function stop = fu_output(~,optimValues,state,filename)
stop = false;
 
   switch state
       case 'init'
           hold on
       case 'iter'
           dlmwrite(filename,optimValues.fval,'-append','precision',15);
       case 'done'
           hold off
       otherwise
   end
end

ds_output_fcn = cell(1,pars);
fu_output_fcn = cell(1,pars);
for a=1:pars
    ds_output_fcn{a} = @(optimValues,options,flag) ds_output(optimValues,options,flag,[working_dir,num2str(a),'_ds_history.txt']);
    fu_output_fcn{a} = @(x,optimValues,state) fu_output(x,optimValues,state,[working_dir,num2str(a),'_fu_history.txt']);
end

eps = 1e-10;

parfor a=1:pars
    iter = 0;
    f_count = 0;

    bees = lb + (ub-lb)*rand(SN,D);
    nectar = zeros(SN,1);
    for j=1:SN
        nectar(j) = f(bees(j,:));
        f_count = f_count + 1;
    end
    fitness = 1./(1+nectar+eps);
    [mx,ix] = min(nectar);
    fval_abc = mx;
    x_abc = bees(ix,:);

    trial = zeros(SN,1);

    stall = 0;
    cont = true;

    while (cont && iter < iter_max_abc)
        iter = iter + 1;
        % employed bees phase
        for i=1:SN
            j = randi(D);
            k = randi(SN);
            if (k==i)
                k = min(i+1,SN);
            end
            new_bee = bees(i,:);
            new_bee(1,j) = new_bee(1,j) + (-1+2*rand)*(bees(i,j)-bees(k,j));
            new_nectar = f(new_bee);
            f_count = f_count + 1;
            new_fitness = 1/(1+new_nectar+eps);
            if (new_fitness > fitness(i))
                bees(i,:) = new_bee;
                nectar(i) = new_nectar;
                fitness(i) = new_fitness;
                trial(i) = 0;
            else
                trial(i) = trial(i) + 1;
            end
        end
        prob = fitness./sum(fitness);
        cdf = cumsum(prob);
        % onlooker bees phase
        for o=1:SN
            r = rand;
            i = find(r<cdf,1);
            j = randi(D);
            k = randi(SN);
            if (k==i)
                k = min(i+1,SN);
            end
            new_bee = bees(i,:);
            new_bee(1,j) = new_bee(1,j) + (-1+2*rand)*(bees(i,j)-bees(k,j));
            new_nectar = f(new_bee);
            f_count = f_count + 1;
            new_fitness = 1/(1+new_nectar+eps);
            if (new_fitness > fitness(i))
                bees(i,:) = new_bee;
                nectar(i) = new_nectar;
                fitness(i) = new_fitness;
                trial(i) = 0;
            end
        end
        % selecting scout bees
        if (max(trial)>limit)
            scout = find(trial>limit,1);
            new_bee = lb + (ub-lb)*rand(1,D);
            bees(scout,:) = new_bee;
            nectar(scout) = f(new_bee);
            f_count = f_count + 1;
            fitness(scout) = 1/(1+nectar(scout)+eps);
            trial(scout) = 0;
        end

        % determining best solution found so far
        [mx,ix] = min(nectar);
        best_fval_current = mx;
        if (best_fval_current < fval_abc)
            fval_abc = best_fval_current;
            x_abc = bees(ix,:);
            stall = 0;
        else
            stall = stall + 1;
            if (iter > 1 && stall > max_stall)
                cont = false;
            end
        end
        mean_fval = mean(nectar);
        dlmwrite([working_dir,num2str(a),'_abc_history.txt'],fval_abc,'-append','precision',15);
        disp([num2str(a),': ',num2str(iter),' | ',num2str(f_count),' | ',num2str(fval_abc,'%1.10g'),' | ',num2str(mean_fval,'%1.10g'),' | ',num2str(stall)])
        if (mod(iter,25)==0)
            dlmwrite([working_dir,num2str(a),'_nn_parameters_abc_current.txt'],[fval_abc; 111; x_abc'],'delimiter',' ','precision',15);
            dlmwrite([working_dir,num2str(a),'_psi_abc_current.txt'],[fval_abc; 111; get_psi(x_abc)],'delimiter',' ','precision',15);
        end
    end

    psi_abc = get_psi(x_abc);

    fprintf('\n')
    disp(['*** END OF ABC OPTIMIZATION IN THREAD ',num2str(a),' ***'])
    fprintf('\n')
    disp(['Best function value: ',num2str(fval_abc,'%1.10g')])
    fprintf('\n')
    dlmwrite([working_dir,num2str(a),'_nn_parameters_abc.txt'],[fval_abc; 111; x_abc'],'delimiter',' ','precision',15);
    dlmwrite([working_dir,num2str(a),'_psi_abc.txt'],[fval_abc; 111; psi_abc],'delimiter',' ','precision',15);

    best_abc(a) = fval_abc;
    best_psi_abc(:,a) = psi_abc;
    best_x_abc(:,a) = x_abc;
    
    opt_ds = optimoptions('patternsearch',...
        'Display','iter',...
        'UseParallel',false,...
        'PollMethod','MADSPositiveBasis2N',...
        'UseCompletePoll',true,...
        'MaxFunctionEvaluations',Inf,...
        'MaxIterations',iter_max_ds,...
        'SearchFcn',@searchlhs,...
        'MeshTolerance',1e-15,...
        'OutputFcn',ds_output_fcn{a});

    disp(['*** STARTING DIRECT SEARCH OPTIMIZATION IN THREAD ',num2str(a),' ***'] )

    [x_ds,fval_ds] = patternsearch(f,x_abc,[],[],[],[],[],[],[],opt_ds);

    psi_ds = get_psi(x_ds);
    
    dlmwrite([working_dir,num2str(a),'_nn_parameters_ds.txt'],[fval_ds; 111; x_ds'],'delimiter',' ','precision',15);
    dlmwrite([working_dir,num2str(a),'_psi_ds.txt'],[fval_ds; 111; psi_ds],'delimiter',' ','precision',15);
    
    best_ds(a) = fval_ds;
    best_psi_ds(:,a) = psi_ds;
    best_x_ds(:,a) = x_ds;

    fprintf('\n')
    disp(['*** END OF DIRECT SEARCH OPTIMIZATION IN THREAD ',num2str(a),' ***'])
    fprintf('\n')
    disp(['Best function value: ',num2str(fval_ds,'%1.10g')])
    fprintf('\n')

    opt_fu = optimoptions('fminunc',...
        'Display','iter',...
        'MaxFunctionEvaluations',Inf,...
        'MaxIterations',iter_max_fu,...
        'StepTolerance',1e-15,...
        'OptimalityTolerance',1e-15,...
        'OutputFcn',fu_output_fcn{a});

    disp(['*** STARTING FMINUNC OPTIMIZATION IN THREAD ',num2str(a),' ***'])

    [x_fu,fval_fu] = fminunc(f,x_ds,opt_fu);
    psi_fu = get_psi(x_fu);
    
    dlmwrite([working_dir,num2str(a),'_nn_parameters_fu.txt'],[fval_fu; 111; x_fu'],'delimiter',' ','precision',15);
    dlmwrite([working_dir,num2str(a),'_psi_fu.txt'],[fval_fu; 111; psi_fu],'delimiter',' ','precision',15);
    
    disp(['*** END OF FMINUNC OPTIMIZATION IN THREAD ',num2str(a),' ***'])
    
    best_fu(a) = fval_fu;
    best_psi_fu(:,a) = psi_fu;
    best_x_fu(:,a) = x_fu;
end
format long

dlmwrite([working_dir,'best_abc.txt'],[1:pars; best_abc], 'delimiter', ' ','precision',15);
dlmwrite([working_dir,'best_ds.txt'],[1:pars; best_ds], 'delimiter', ' ','precision',15);
dlmwrite([working_dir,'best_fu.txt'],[1:pars; best_fu], 'delimiter', ' ','precision',15);

[best,ix] = min(best_fu);
best_x = best_x_fu(:,ix);
best_psi = best_psi_fu(:,ix);

fprintf('\n')
disp('*** RESULT ***')
fprintf('\n')
disp(['Best function value: ',num2str(best,'%1.10g')])
fprintf('\n')
disp('Network parameters:')
fprintf('\n')
disp(best_x)
fprintf('\n')
disp('Quantum state:')
fprintf('\n')
disp(best_psi)
end

==> arxiv 2/anc/matlab/ame/compute_mws_FF.m <==
function [res] = compute_mws_FF(d,m,x,n,get_psi)
% Written by Felix Leditzky, 2017-2018.

psi = get_psi(x);
set = nchoosek(1:n,m);
d_factor = d^m/(d^m-1);
nm_factor = factorial(m)*factorial(n-m)/factorial(n);

f_val = sum(splitapply(@(s) Qm(psi,s,d,n),set',1:nchoosek(n,m)),2);
    
res = d_factor*(1-nm_factor*f_val);
if (isnan(res) || res > 1)
    res = 0;
end
end

==> arxiv 2/anc/matlab/ame/compute_mws_RBM.m <==
function [res] = compute_mws_RBM(d,m,x,n,l,M,spin_list)
% Written by Felix Leditzky, 2017-2018.

psi = get_state_RBM(x,l*n,M,spin_list);
set = nchoosek(1:n,m);
d_factor = d^m/(d^m-1);
nm_factor = factorial(m)*factorial(n-m)/factorial(n);

f_val = sum(splitapply(@(s) Qm(psi,s,d,n),set',1:nchoosek(n,m)),2);
    
res = d_factor*(1-nm_factor*f_val);

if (isnan(res))
    res = 0;
end
end

==> arxiv 2/anc/matlab/ame/get_state_FF.m <==
function [psi] = get_state_FF(x,n,hidden,f_act,spin_list)
% Written by Felix Leditzky, 2017-2018.

spin_list = f_act{1}(reshape(x(1:n*hidden(1)),hidden(1),n)*spin_list...
    + reshape(x(n*hidden(1)+1:n*hidden(1)+hidden(1)),hidden(1),1));
cur = hidden(1)*(n+1);
for k=2:length(hidden)
    n2 = hidden(k);
    n1 = hidden(k-1);
    spin_list = f_act{k}(reshape(x(cur+1:cur+n2*n1),n2,n1)*spin_list + reshape(x(cur+n2*n1+1:cur+n2*(n1+1)),n2,1));
    cur = cur + n2*(n1+1);
end
psi = transpose([1,1i]*(reshape(x(cur+1:cur+2*hidden(end)),2,hidden(end))*spin_list...
    + reshape(x(end-1:end),2,1)));
psi = psi/norm(psi);
end

==> arxiv 2/anc/matlab/ame/get_state_FF_polar.m <==
function [psi] = get_state_FF_polar(x,n,hidden,f_act,spin_list)
% Written by Felix Leditzky, 2017-2018.

spin_list = f_act{1}(reshape(x(1:n*hidden(1)),hidden(1),n)*spin_list...
    + reshape(x(n*hidden(1)+1:n*hidden(1)+hidden(1)),hidden(1),1));
cur = hidden(1)*(n+1);
for k=2:length(hidden)
    n2 = hidden(k);
    n1 = hidden(k-1);
    spin_list = f_act{k}(reshape(x(cur+1:cur+n2*n1),n2,n1)*spin_list + reshape(x(cur+n2*n1+1:cur+n2*(n1+1)),n2,1));
    cur = cur + n2*(n1+1);
end
o = reshape(x(cur+1:cur+2*hidden(end)),2,hidden(end))*spin_list...
    + reshape(x(end-1:end),2,1);
% psi = transpose(o(1,:).*exp(1i*o(2,:)));
psi = transpose(exp([1,1i]*o));
psi = psi/norm(psi);
end

==> arxiv 2/anc/matlab/ame/get_state_RBM.m <==
function psi = get_state_RBM(x,n,M,spin_list)
% Written by Felix Leditzky, 2017-2018.

x = x(1:length(x)/2) + 1i*x(length(x)/2+1:length(x));
W = reshape(x(1:M*n),M,n);
a = reshape(x(M*n+1:M*n+n),n,1);
b = reshape(x(n*(M+1)+1:n*(M+1)+M),M,1);

psi = transpose(exp(a'*spin_list).*prod(2*cosh(W*spin_list+b),1));
psi = psi/norm(psi);
end

==> arxiv 2/anc/matlab/channels/applychan_part.m <==
function [S,dim] = applychan_part(K,Tdim,R,sys,dim)
% Applies a quantum channel N:A->B given in Kraus form to subsytems of a
% state R. 

% K ... cell array holding the Kraus operators of N
% Tdim = [|A|,|B|]
% R ... quantum state on systems A_1, ..., A_n of dimension dim
% sys ... vector holding the indices of the systems the channel is acting on
% dim = [|A_1|,...,|A_n|] 

% Written by Felix Leditzky, 2017-2018.

if (prod(dim)~=size(R,1))
    error('Wrong dimension vector.')
end
a = Tdim(1); b = Tdim(2);
sys = sort(sys);
S = R;
for j=sys
    if (dim(j)~= a)
        error(['Local dimension of rho on system ',num2str(j),' is ',num2str(dim(j)),...
            ', but channel needs input dimension ',num2str(a),'.'])
    end
    before = prod(dim(1:j-1));
    after = prod(dim(j+1:end));
    clear S_temp
    for k=1:length(K)
        kraus = tensor(eye(before),K{k},eye(after));
        S_temp(:,:,k) = kraus*S*kraus';
    end
    S = sum(S_temp,3);
    dim(j) = b;
end
end

==> arxiv 2/anc/matlab/channels/build_dephrasure.m <==
function [Lop] = build_dephrasure(p,q,k,r)
% Builds the linear operator of k copies of a dephrasure channel with
% parameters p, q acting on a state on r purifying qubits and k channel input
% qubits.

% Written by Felix Leditzky, 2017-2018.

e = sparse([0;0;1]);
v0 = sparse([1;0]); 
v1 = sparse([0;1]);
I = sparse([1,0;0,1;0,0]); 
Z = sparse([1,0;0,-1;0,0]);

K = {sqrt((1-p)*(1-q))*I, sqrt((1-q)*p)*Z, sqrt(q)*e*v0', sqrt(q)*e*v1'};
L = K;
for j=2:k
    L_temp = cell(length(K)*length(L),1);
    count = 1;
    for a=1:length(L)
        for m=1:length(K)
            L_temp{count} = kron(K{m},L{a});
            count = count + 1;
        end
    end
    L = L_temp;
end
n = r + k;
Lop = sparse(2^(2*r)*3^(2*k),2^(2*r)*2^(2*k));
for j=1:length(L)
    L{j} = kron(speye(2^r),L{j});
    Lop = Lop + kron(conj(L{j}),L{j});
    if (mod(j,100)==0)
        disp([num2str(j),' Kraus operators built...'])
    end
end
end

==> arxiv 2/anc/matlab/channels/build_depol_tensor.m <==
function [Lop] = build_depol_tensor(p,r,k)
% Builds the linear operator of k copies of a depolarizing channel with
% parameter p acting on a state on r purifying qubits and k channel input
% qubits.

% Written by Felix Leditzky, 2017-2018.

n = r + k;
I = speye(2);
x = sparse([0,1;1,0]); y = sparse([0,-1i;1i,0]); z = sparse([1,0;0,-1]);
p = p*3/4;
K = {sqrt(1-p)*I ,sqrt(p/3)*x, sqrt(p/3)*y, sqrt(p/3)*z};
L = K;
for j=2:k
    L_temp = cell(4*length(L),1);
    count = 1;
    for a=1:length(L)
        for m=1:length(K)
            L_temp{count} = kron(K{m},L{a});
            count = count + 1;
        end
    end
    L = L_temp;
end
Lop = sparse(2^(2*n),2^(2*n));
for j=1:length(L)
    L{j} = kron(speye(2^r),L{j});
    Lop = Lop + kron(conj(L{j}),L{j});
    if (mod(j,100)==0)
        disp([num2str(j),' Kraus operators built...'])
    end
end
end



==> arxiv 2/anc/matlab/channels/compute_ci_dephrasure.m <==
function [res] = compute_ci_dephrasure(r,k,x,get_psi,chan_linop)
% Written by Felix Leditzky, 2017-2018.

psi = get_psi(x);
psi_op = reshape(psi*psi',2^(2*(r+k)),1);
S = reshape(chan_linop*psi_op,2^r*3^k,2^r*3^k);
try
    res = real(Entropy(PartialTrace(S,1,[2^r,3^k]))-Entropy(S))/k;
catch
    res = -1;
end
end

==> arxiv 2/anc/matlab/channels/compute_ci_depol.m <==
function [res] = compute_ci_depol(r,k,x,get_psi,chan_linop)
% Computes the channel coherent information of a channel given by its
% linear operator (chan_linop) and a pure input state get_psi(x).

% r ... # purifying qubits
% k ... # channel input qubits
% x ... vector holding the state parametrization variables
% get_psi ... function used to get the state
% chan_linop ... linear operator of the channel acting on k channel input qubits

% Requires: QETLAB

% Written by Felix Leditzky, 2017-2018.

psi = get_psi(x);
psi_op = reshape(psi*psi',2^(2*(r+k)),1);
S = reshape(chan_linop*psi_op,2^(r+k),2^(r+k));
try
    res = real(Entropy(PartialTrace(S,1,[2^r,2^k]))-Entropy(S))/k;
catch
    res = -1;
end
end


==> arxiv 2/anc/matlab/channels/dephrasure_codes.m <==
function [x,cI,psi] = dephrasure_codes(p,q,k,r,hidden,net,f_act)
% Optimizes the channel coherent information of the dephrasure channel
% with parameters p,q with respect to pure input states on r purifying qubits
% and k channel input qubits. 

% The optimization is carried out using the particle swarm optimization
% followed by a pattern search phase.

% The state is obtained from the neural network state ansatz, using either
% a feed-forward (FF) network architecture with Cartesian output layer (net
% = 'FF') or a restricted Boltzmann machine (RBM) network architecture (net
% = 'RBM').

% For FF, hidden = (h_i) is a vector indicating the widths h_i of the
% hidden layers i, and f_act = {f_i} is a cell array holding the activation
% functions for the i-th layer. If no f_act is supplied, the first
% activation function is set to Cos(x), and the following activation
% functions are set to ReLUs, @(x) max(0,x).

% For RBM, hidden is a single number indicating the width of the hidden
% layer, and f_act is unused.

% Requires: QETLAB, quantinf, Global optimization toolbox (MATLAB)

% Written by Felix Leditzky, 2017-2018.

if (strcmp(net,'FF') && nargin <= 6)
    f_act{1} = @(x) cos(x);
    for j=2:length(hidden)
        f_act{j} = @(x) max(0,x);
    end
end

if (strcmp(net,'RBM') && length(hidden) > 1)
    error('Invalid hidden layer specification for RBM.')
end

n = r + k;

disp('Channel parameters:')
disp(['p = ',num2str(p),'   q = ',num2str(q)])
disp(['k = ',num2str(k),'   r = ',num2str(r)])
fprintf('\n')

disp('Building channel...')
chan_linop = build_dephrasure(p,q,k,r);
disp('Done.')

disp('Building spin list...')
spin_list = sparse(n,2^n);
str_card = 2^n-1;
for j=0:str_card
    spin_list(:,j+1) = sparse(dec2bin(j,n)-'0');
end
disp('Done.')
fprintf('\n')

switch net
    case 'FF'
        disp('Network architecture: FF')
        nx = 0;
        layers = [n,hidden];
        for j=1:length(layers)-1
            nx = nx + layers(j)*layers(j+1) + layers(j+1);
        end
        nx = nx + 2*(hidden(end)+1);
        
        get_psi = @(x) get_state_FF_polar(x,n,hidden,f_act,spin_list);
        span = 5;
        
        disp(['Hidden layers: ',num2str(hidden)])
        func_str = '';
        for j=1:length(f_act)
            func_str = [func_str,' ',func2str(f_act{j})];
        end
        disp(['Activation functions: ',func_str])
    case 'RBM'
        disp('Network architecture: RBM')
        nx = 2*(n + hidden + n*hidden);
        get_psi = @(x) get_state_RBM(x,n,hidden,spin_list);
        span = 5;
        
        disp(['Hidden layer width: ',num2str(hidden)])
    otherwise
        error('Unknown network architecture! But feel free to implement it :-)')
end

disp(['Number of real parameters in NN: ',num2str(nx)])
disp(['Number of real parameters in total state: ',num2str(2*2^n)])
fprintf('\n')

get_psi = @(x) get_state_FF_polar(x,n,hidden,f_act,spin_list);
obj = @(x) -compute_ci_dephrasure(r,k,x,get_psi,chan_linop);
span = 5;

opt_ds = optimoptions('patternsearch',...
        'Display','iter',...
        'UseParallel',true,...
        'PollMethod','MADSPositiveBasis2N',...
        'UseCompletePoll',true,...
        'MaxFunctionEvaluations',Inf,...
        'PlotFcn',@psplotbestf,...
        'MaxIterations',Inf,...
        'SearchFcn',@searchlhs);

opt_psw = optimoptions('particleswarm',...
    'Display','iter',...
    'MaxStallIterations',250,...
    'MaxIterations',1000,...
    'FunctionTolerance',1e-15,...
    'SwarmSize',500,...
    'InitialSwarmSpan',2*span,...
    'SelfAdjustmentWeight',1.49,...
    'SocialAdjustmentWeight',1.49,...
    'InertiaRange',[0.1 1.1],...
    'MinNeighborsFraction',0.25,...
    'PlotFcn',@pswplotbestf,...
    'UseParallel',true,...
    'UseVectorized',false,...
    'HybridFcn',{@patternsearch,opt_ds});

[x,f] = particleswarm(obj,nx,-span*ones(1,nx),span*ones(1,nx),opt_psw);
cI = -f;
psi = get_psi(x);
end

==> arxiv 2/anc/matlab/channels/depol_chan.m <==
function [J] = depol_chan(p,format)
% Computes the Choi operator of the depolarizing channel with depolarizing parameter p.

% Written by Felix Leditzky, 2017-2018.

if (nargin == 1)
    format = 'choi';
end

phi = [1;0;0;1];
Phi = phi*phi';
X = [0,1;1,0];
Y = [0,-1i; 1i,0];
Z = [1,0;0,-1];
I = eye(2);

if strcmp(format,'choi')
    J = (1-p)*Phi + p/3*(kron(I,X)*Phi*kron(I,X)' + kron(I,Y)*Phi*kron(I,Y)' + kron(I,Z)*Phi*kron(I,Z)');
elseif strcmp(format,'kraus')
    J = {sqrt(1-p)*eye(2),sqrt(p/3)*X,sqrt(p/3)*Y,sqrt(p/3)*Z};
else
    error('Unknown format, must be choi or kraus');
end
end


==> arxiv 2/anc/matlab/channels/depol_codes.m <==
function [x,cI,psi] = depol_codes(p,k,r,hidden,net,f_act)
% Optimizes the channel coherent information of the depolarizing channel
% with parameter p with respect to pure input states on r purifying qubits
% and k channel input qubits. 

% The optimization is carried out using the particle swarm optimization
% followed by a pattern search phase.

% The state is obtained from the neural network state ansatz, using either
% a feed-forward (FF) network architecture with a polar output layer (net =
% 'FF') or a restricted Boltzmann machine (RBM) network architecture (net =
% 'RBM'). 

% For FF, hidden = (h_i) is a vector indicating the widths h_i of the
% hidden layers i, and f_act = {f_i} is a cell array holding the activation
% functions for the i-th layer. If no f_act is supplied, the first
% activation function is set to Cos(x), and the following activation
% functions are set to ReLUs, @(x) max(0,x).

% For RBM, hidden is a single number indicating the width of the hidden
% layer, and f_act is unused.

% Requires: QETLAB, quantinf, Global optimization toolbox (MATLAB)

% Written by Felix Leditzky, 2017-2018.

if (strcmp(net,'FF') && nargin <= 5)
    f_act{1} = @(x) cos(x);
    for j=2:length(hidden)
        f_act{j} = @(x) max(0,x);
    end
end
if (strcmp(net,'RBM') && length(hidden) > 1)
    error('Invalid hidden layer specification for RBM.')
end

n = r + k;

disp('Building channel...')
chan_linop = build_depol_tensor(p,r,k);
disp('Done.')
fprintf('\n')

disp('Building spin list...')
spin_list = sparse(n,2^n);
str_card = 2^n-1;
for j=0:str_card
    spin_list(:,j+1) = sparse(dec2bin(j,n)-'0');
end
disp('Done.')
fprintf('\n')

disp('Channel parameters')
disp(['p: ',num2str(p),', r: ',num2str(r), ', k: ',num2str(k)])
fprintf('\n')

Phi = 1/2*[1;0;0;1]*[1,0,0,1];
K = chanconv(depol_chan(p),'choi','kraus');
ci_single = coh_info(applychan_part(K,[2,2],Phi,2,[2,2]),[2,2]);
disp(['Single-letter cI: ',num2str(ci_single)])
rep = 1/sqrt(2)*(tensor({[1;0],k+1}) + tensor({[0;1],k+1}));
ci_rep = coh_info(applychan_part(K,[2,2],rep*rep',2:k+1,2*ones(1,k+1)),[2,2^k])/k;
disp(['Rep-code cI: ',num2str(ci_rep)])
fprintf('\n')

switch net
    case 'FF'
        disp('Network architecture: FF')
        nx = 0;
        layers = [n,hidden];
        for j=1:length(layers)-1
            nx = nx + layers(j)*layers(j+1) + layers(j+1);
        end
        nx = nx + 2*(hidden(end)+1);
        
        get_psi = @(x) get_state_FF_polar(x,n,hidden,f_act,spin_list);
        span = 5;
        
        disp(['Hidden layers: ',num2str(hidden)])
        func_str = '';
        for j=1:length(f_act)
            func_str = [func_str,' ',func2str(f_act{j})];
        end
        disp(['Activation functions: ',func_str])
    case 'RBM'
        disp('Network architecture: RBM')
        nx = 2*(n + hidden + n*hidden);
        get_psi = @(x) get_state_RBM(x,n,hidden,spin_list);
        span = 5;
        
        disp(['Hidden layer width: ',num2str(hidden)])
    otherwise
        error('Unknown network architecture! But feel free to implement it :-)')
end

obj = @(x) -compute_ci_depol(r,k,x,get_psi,chan_linop);

disp(['Number of real parameters in NN: ',num2str(nx)])
disp(['Number of real parameters in total state: ',num2str(2*2^n)])

opt_ds = optimoptions('patternsearch',...
        'Display','iter',...
        'UseParallel',true,...
        'PollMethod','MADSPositiveBasis2N',...
        'UseCompletePoll',true,...
        'MaxFunctionEvaluations',Inf,...
        'PlotFcn',@psplotbestf,...
        'MaxIterations',Inf,...
        'SearchFcn',@searchlhs);

opt_psw = optimoptions('particleswarm',...
    'Display','iter',...
    'MaxStallIterations',250,...
    'MaxIterations',1000,...
    'FunctionTolerance',1e-15,...
    'SwarmSize',500,...
    'InitialSwarmSpan',2*span,...
    'SelfAdjustmentWeight',1.49,...
    'SocialAdjustmentWeight',1.49,...
    'InertiaRange',[0.1 1.1],...
    'MinNeighborsFraction',0.25,...
    'PlotFcn',@pswplotbestf,...
    'UseParallel',true,...
    'UseVectorized',false,...
    'HybridFcn',{@patternsearch,opt_ds});

[x,f] = particleswarm(obj,nx,-span*ones(1,nx),span*ones(1,nx),opt_psw);
cI = -f;
psi = get_psi(x);
end


==> arxiv 2/anc/matlab/channels/depol_raw.m <==
function [x,cI,psi] = depol_raw(p,k,r)
% Optimizes the channel coherent information of the depolarizing channel
% with parameter p with respect to pure input states on r purifying qubits
% and k channel input qubits, using a raw parametrization of the input
% state.

% The optimization is carried out using the particle swarm optimization
% followed by a pattern search phase.

% Requires: quantinf

% Written by Felix Leditzky, 2017-2018.

n = r + k;

disp('Building channel...')
chan_linop = build_depol_tensor(p,r,k);
disp('Done.')
fprintf('\n')

disp('Channel parameters')
disp(['p: ',num2str(p),', r: ',num2str(r), ', k: ',num2str(k)])
fprintf('\n')

Phi = 1/2*[1;0;0;1]*[1,0,0,1];
K = chanconv(depol_chan(p),'choi','kraus');
ci_single = coh_info(applychan_part(K,[2,2],Phi,2,[2,2]),[2,2]);
disp(['Single-letter cI: ',num2str(ci_single)])
rep = 1/sqrt(2)*(tensor({[1;0],k+1}) + tensor({[0;1],k+1}));
ci_rep = coh_info(applychan_part(K,[2,2],rep*rep',2:k+1,2*ones(1,k+1)),[2,2^k])/k;
disp(['Rep-code cI: ',num2str(ci_rep)])
fprintf('\n')

nx = 2*2^n;
get_psi = @(x) get_state_raw(x);
obj = @(x) -compute_ci_depol(r,k,x,get_psi,chan_linop);
span = 5;

disp(['Number of real parameters in total state: ',num2str(nx)])

opt_ds = optimoptions('patternsearch',...
        'Display','iter',...
        'UseParallel',true,...
        'PollMethod','MADSPositiveBasis2N',...
        'UseCompletePoll',true,...
        'MaxFunctionEvaluations',Inf,...
        'PlotFcn',@psplotbestf,...
        'MaxIterations',Inf,...
        'SearchFcn',@searchlhs);

opt_psw = optimoptions('particleswarm',...
    'Display','iter',...
    'MaxStallIterations',250,...
    'MaxIterations',1000,...
    'FunctionTolerance',1e-15,...
    'SwarmSize',500,...
    'InitialSwarmSpan',2*span,...
    'PlotFcn',@pswplotbestf,...
    'UseParallel',true,...
    'UseVectorized',false,...
    'HybridFcn',{@patternsearch,opt_ds});

[x,f] = particleswarm(obj,nx,-span*ones(1,nx),span*ones(1,nx),opt_psw);
cI = -f;
psi = get_psi(x);
end

==> arxiv 2/anc/matlab/channels/get_state_FF.m <==
function [psi] = get_state_FF(x,n,hidden,f_act,spin_list)
% Computes the quantum state on n qubits parametrized using a feed-forward
% neural network with a Cartesian output layer.

% x ... vector holding the network parameters 
% n ... # qubits
% hidden ... vector holding the widths of the hidden layers 
% f_act ... cell array holding the activation functions 
% spin_list ... matrix whose columns are the 2^n input strings indexing a 
% tensor basis for (C^2)^{\otimes n}

% Written by Felix Leditzky, 2017-2018.

hidden = [n,hidden];
cur = 0;
for k=2:length(hidden)
    n2 = hidden(k);
    n1 = hidden(k-1);
    spin_list = f_act{k-1}(reshape(x(cur+1:cur+n2*n1),n2,n1)*spin_list + reshape(x(cur+n2*n1+1:cur+n2*(n1+1)),n2,1));
    cur = cur + n2*(n1+1);
end
psi = transpose([1,1i]*(reshape(x(cur+1:cur+2*hidden(end)),2,hidden(end))*spin_list...
    + reshape(x(end-1:end),2,1)));
psi = psi/norm(psi);
end

==> arxiv 2/anc/matlab/channels/get_state_FF_polar.m <==
function [psi] = get_state_FF(x,n,hidden,f_act,spin_list)
% Computes the quantum state on n qubits parametrized using a feed-forward
% neural network with a polar output layer.

% x ... vector holding the network parameters 
% n ... # qubits
% hidden ... vector holding the widths of the hidden layers 
% f_act ... cell array holding the activation functions 
% spin_list ... matrix whose columns are the 2^n input strings indexing a 
% tensor basis for (C^2)^{\otimes n}

% Written by Felix Leditzky, 2017-2018.

hidden = [n,hidden];
cur = 0;
for k=2:length(hidden)
    n2 = hidden(k);
    n1 = hidden(k-1);
    spin_list = f_act{k-1}(reshape(x(cur+1:cur+n2*n1),n2,n1)*spin_list + reshape(x(cur+n2*n1+1:cur+n2*(n1+1)),n2,1));
    cur = cur + n2*(n1+1);
end
psi = exp(transpose([1,1i]*(reshape(x(cur+1:cur+2*hidden(end)),2,hidden(end))*spin_list...
    + reshape(x(end-1:end),2,1))));
psi = psi/norm(psi);
end

==> arxiv 2/anc/matlab/channels/get_state_RBM.m <==
function psi = get_state_RBM(x,n,M,spin_list)
% Computes the quantum state on n qubits parametrized using a restricted
% Boltzmann machine neural network.

% x ... vector holding the network parameters 
% n ... # qubits
% M ... width of the hidden layer
% spin_list ... matrix whose columns are the 2^n input strings indexing a 
% tensor basis for (C^2)^{\otimes n}

% Written by Felix Leditzky, 2017-2018.

x = x(1:length(x)/2) + 1i*x(length(x)/2+1:length(x));
W = reshape(x(1:M*n),M,n);
a = reshape(x(M*n+1:M*n+n),n,1);
b = reshape(x(n*(M+1)+1:n*(M+1)+M),M,1);

psi = transpose(exp(a'*spin_list).*prod(2*cosh(W*spin_list+b),1));
psi = psi/norm(psi);
end

==> arxiv 2/anc/matlab/channels/get_state_raw.m <==
function [psi] = get_state_raw(x)
% Computes the quantum state on n qubits using a raw parametrization.

% x ... vector holding the 2^n complex amplitudes of the quantum state.

% Written by Felix Leditzky, 2017-2018.

psi(:,1) = x(1:length(x)/2) + 1i*x(length(x)/2+1:length(x));
psi = psi/norm(psi);
end
